Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings

We extend the DeePMD neural network architecture to predict electronic structure properties necessary to perform non-adiabatic dynamics simulations. While learning the excited state energies and forces follows a straightforward extension of the DeePMD approach for ground-state energies and forces, how to learn the map between the non-adiabatic coupling vectors (NACV) and the local chemical environment descriptors of DeePMD is less trivial. Most implementations of machine-learning-based non-adiabatic dynamics inherently approximate the NACVs, with an underlying assumption that the energy-difference-scaled NACVs are conservative fields. We overcome this approximation, implementing the method recently introduced by Richardson [J. Chem. Phys. 158 011102 (2023)], which learns the symmetric dyad of the energy-difference-scaled NACV. The efficiency and accuracy of our neural network architecture is demonstrated through the example of the methaniminium cation CH$_2$NH$_2^+$.

==> anc/README <==
Codes provided as Supplementary Material of 
"Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
Lucien Dupuy, Neepa T. Maitra

-1- Content:

Training datasets are located in refdata (4000 points) and refdata2 (770 points). 
The dataset were created by Westermayr, Julia, et al. "Machine learning enables long time scale molecular photodynamics simulations." Chemical science 10.35 (2019): 8100-8107.
We simply provide them in a format that our code handles directly.
There are 3 neural network parameters saved in NNs
- one using the dyad method
- one using the CFA with l2 loss
- one using the CFA with lph loss
They can be handled using the dp-NN-manip-ch2nh2p-__ notebook files, see below for more instructions.
The notebooks rely on the dataset and NN classes defined in modules/
Finally, there are two python programs to train NNs, starting with dp-ch2nh2p-__
They also use training class modules. Instructions below explain how to run a training.

Codes were designed so that it was easy to implement new ideas rather than to run as fast as possible.
They are by no means optimized for speed of execution.

-2- Instructions -  How to install needed libraries using Conda:

Once conda is installed, (see https://conda.io/projects/conda/en/latest/user-guide/install/index.html),

 A. Create an new environment

    conda create -n JAX python

 B. Activate the environment

    conda activate JAX

 B. Install the packages for notebook and visualisation:

    conda install numpy matplotlib
    conda install jupyter

 C. Install Jax, flax, (optax gets installed at the same time)

    conda install conda-forge::jax
    conda install conda-forge::flax

-3- Instructions - How to run a training:

 Simply execute on of the python codes using

 	python3 dp-ch2nh2p-l2cfa.py

 or

	python3 dp-ch2nh2p-dyad.py

 Parameters can be modified by editing the input.json file.
 The NN structure will be saved under saved_NN_#. 
 If you want to change the CFA loss function from L2 to phaseless, comments in the code will indicate the lines to comment/uncomment in the dp-ch2nh2p-l2cfa.py code.

-4- Instructions - How to use the NN for prediction:

The notebook dp-NN-manip-ch2nh2p-dyad.ipynb allows to use the dyad NN already provided. It can be easily modified to handle a newly trained one.

Start with the command

      	jupyter lab

and open the notebook. Similarly, dp-NN-manip-ch2nh2p-cfa.ipynb handles the CFA NN.

==> anc/dp-NN-manip-ch2nh2p-cfa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5752501a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Provided as Supplementary Material of \n",
    "# \"Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings\"\n",
    "# Lucien Dupuy, Neepa T. Maitra\n",
    "#\n",
    "# Notebook showing prediction mode of ML models\n",
    "################################################\n",
    "# Requires:Latest version of jax, flax, optax\n",
    "# set environmental variables for jax\n",
    "# %env XLA_PYTHON_CLIENT_PREALLOCATE=false\n",
    "# percentage of gpu memory allocation, make sure it is enough!\n",
    "#%env XLA_PYTHON_CLIENT_MEM_FRACTION=.60 \n",
    "#%env CUDA_VISIBLE_DEVICES=0\n",
    "# %env JAX_ENABLE_X64=True # use float32/64\n",
    "import functools  \n",
    "import json, argparse, os, sys, glob\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt\n",
    "import time\n",
    "from typing import Sequence, Callable, Any\n",
    "import pickle\n",
    "from collections import Counter\n",
    "import math\n",
    "import itertools #\n",
    "from modules.NNhandler_ch2nh2p_cfa import deepml # NN\n",
    "from modules.DpDataset_ch2nh2p_cfa import DpDataset # Dataset\n",
    "np.set_printoptions(precision=5, suppress=True)\n",
    "eHeV=27.21138505   # 1 Hartree in eV\n",
    "angstrom=1.88973 # 1 angstrom in a.u."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a823dc2f-6d0a-4226-8235-dcc5ed928ae2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "datafile: ./refdata/\n",
      "Number of data elements used to constitue validation set: 0\n",
      "Number of data elements used to constitue test set 0\n",
      "self.atomtype :\n",
      "['C', 'N', 'H', 'H', 'H', 'H']\n",
      "self.atomAnum :\n",
      "[6. 7. 1. 1. 1. 1.]\n",
      "# of atoms: 6\n",
      "self.at_type_to_Anum :\n",
      "{'N': 7.0, 'C': 6.0, 'H': 1.0}\n",
      "# of different atomic species: 3\n",
      "# of each atom :\n",
      "N -> 1\n",
      "C -> 1\n",
      "H -> 4\n",
      "self.index :\n",
      "[array([1]), array([0]), array([2, 3, 4, 5])]\n",
      "# of datapoints: 4000\n",
      "shape of energy: (4000, 3)\n",
      "shape of force: (4000, 3, 6, 3)\n",
      "shape of nac: (4000, 3, 6, 3)\n",
      "# of states: 3\n",
      "dataset loaded\n"
     ]
    }
   ],
   "source": [
    "# Here is what you edit\n",
    "sbfile = \"input.json\"\n",
    "with open(sbfile, \"r\") as read_file:\n",
    "    inputdata = json.load(read_file)  \n",
    "# Second, load reference data \n",
    "datafile=inputdata[\"training\"][\"training_data\"]['datafile']\n",
    "print(\"datafile:\",datafile)        \n",
    "vs = inputdata[\"training\"][\"training_data\"]['v_size']\n",
    "print('Number of data elements used to constitue validation set:', vs)\n",
    "tts = inputdata[\"training\"][\"training_data\"]['tt_size']\n",
    "print('Number of data elements used to constitue test set', tts)\n",
    "dataset = DpDataset(datafile, 1, vs, tts) \n",
    "print('dataset loaded')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "85249ce2-168b-4166-973a-8c6ae57278b4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "model loaded\n",
      "variables loaded\n",
      "--- 4.847246170043945 seconds ---\n"
     ]
    }
   ],
   "source": [
    "# load NN\n",
    "modeldir = 'NNs/lphcfa'\n",
    "NNdeepml = deepml(mdir=modeldir) \n",
    "start_time = time.time()\n",
    "Ev, Fv, Nv = NNdeepml.get_data(dataset.coord[0])\n",
    "print(\"--- %s seconds ---\" % (time.time() - start_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0e2ce0de-ad00-45d7-9a70-44dc8b244a55",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- 4.0090179443359375 seconds ---\n",
      "Energies: MAE and RMSE\n",
      "0.0013951944366712302 0.002148914803158056\n",
      "Forces: MAE and RMSE\n",
      "0.004027295774219384 0.00664972254586987\n"
     ]
    }
   ],
   "source": [
    "Ev = np.zeros((dataset.len,)+Ev.shape)\n",
    "Fv = np.zeros((dataset.len,)+Fv.shape)\n",
    "numbnac= (dataset.nst*(dataset.nst-1)) // 2\n",
    "Nv = np.zeros((dataset.len,numbnac,dataset.nat,3))\n",
    "sNv = np.zeros((dataset.len,numbnac,dataset.nat,3))\n",
    "\n",
    "start_time = time.time()\n",
    "for icoord in range(dataset.len):\n",
    "    Ev[icoord], Fv[icoord], Nv[icoord] = NNdeepml.get_data(dataset.coord[icoord])\n",
    "print(\"--- %s seconds ---\" % (time.time() - start_time))\n",
    "\n",
    "\n",
    "# Correct sign of NACs\n",
    "for idata in range(Nv.shape[0]):\n",
    "    for n in range(Nv.shape[1]):\n",
    "        dotprod = np.dot(Nv[idata,n].flatten(),dataset.nac[idata,n].flatten())\n",
    "        sNv[idata,n] = np.sign(dotprod) * Nv[idata,n]\n",
    "\n",
    "# ML gaps\n",
    "ediff = np.array( \\\n",
    "            [Ev[:,istate]-Ev[:,jstate] \\\n",
    "                for jstate in range(dataset.nst) for istate in range(jstate+1,dataset.nst)]).swapaxes(1,0)\n",
    "#Exact gaps\n",
    "pediff = np.array( \\\n",
    "            [dataset.energy[:,istate]-dataset.energy[:,jstate] \\\n",
    "                for jstate in range(dataset.nst) for istate in range(jstate+1,dataset.nst)]).swapaxes(1,0)\n",
    "\n",
    "sBv = sNv * ediff[...,None,None]\n",
    "# NACs with exact gaps\n",
    "spNv = sBv / pediff[...,None,None]\n",
    "\n",
    "\n",
    "#RMSE\n",
    "print('Energies: MAE and RMSE')\n",
    "e_mae = np.abs(Ev-dataset.energy).mean()\n",
    "e_rmse = np.sqrt(((Ev-dataset.energy)**2).mean())\n",
    "print(e_mae,e_rmse)\n",
    "print('Forces: MAE and RMSE')\n",
    "f_mae = np.abs(Fv-dataset.force).mean()\n",
    "f_rmse = np.sqrt(((Fv-dataset.force)**2).mean())\n",
    "print(f_mae,f_rmse)    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "913428c1-6aaf-4a41-a8b4-98c0628ebd38",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x400 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot prediction vs reference\n",
    "fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(12, 4.))\n",
    "fig.suptitle('Dyad method')\n",
    "ax1.set_title('Energies')\n",
    "ax2.set_title('Forces')\n",
    "ax3.set_title('NAC numerators')\n",
    "ax1.plot(dataset.energy.flatten(),Ev.flatten(),'.',color='red')\n",
    "ax2.plot(dataset.force.flatten(),Fv.flatten(),'.',color='orange')\n",
    "ax1.plot(dataset.energy.flatten(),dataset.energy.flatten(),'-',color='black')\n",
    "ax2.plot(dataset.force.flatten(),dataset.force.flatten(),'-',color='black')\n",
    "ax3.plot(dataset.bvec.flatten(),sBv.flatten(),'.',color='blue')\n",
    "ax3.plot(dataset.bvec.flatten(),dataset.bvec.flatten(),'-',color='black')\n",
    "plt.show()\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f7e1f291-e56f-4fb6-9008-b32e72740604",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x16e32b4a0>,\n",
       " <matplotlib.lines.Line2D at 0x16e32b590>,\n",
       " <matplotlib.lines.Line2D at 0x16e32b680>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiwAAAGdCAYAAAAxCSikAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8fJSN1AAAACXBIWXMAAA9hAAAPYQGoP6dpAACmMUlEQVR4nOzdZXQUZxuH8Wt34wkJCcEhuEPRAkGKFC+lUKx4KcWLU6RA0aJFiju0uDuluEuLu0uQhIS4y+7zfkgbmpfSJpBkNsn9O2dPy+7szH+zMvfMPKJTSimEEEIIIcyYXusAQgghhBD/RQoWIYQQQpg9KViEEEIIYfakYBFCCCGE2ZOCRQghhBBmTwoWIYQQQpg9KViEEEIIYfakYBFCCCGE2bPQOkBSMZlMvHjxggwZMqDT6bSOI4QQQogEUEoRHBxMjhw50Ovffh4lzRQsL168IHfu3FrHEEIIIcQ7ePr0Kbly5Xrr42mmYMmQIQMQ+4IdHR01TiOEEEKIhAgKCiJ37txx+/G3STMFy1+XgRwdHaVgEUIIIVKZ/2rOIY1uhRBCCGH2pGARQgghhNmTgkUIIYQQZk8KFiGEEEKYPSlYhBBCCGH2pGARQgghhNmTgkUIIYQQZk8KFiGEEEKYPSlYhBBCCGH2pGARQgghhNmTgkUIIYQQZk8KFiGEEEKYvTQz+WF65eXlxYIFCzAajZhMpnj/VUpRrlw5OnTooHVM8Q/CwsK4du0alSpVirtv06ZNXLhwAYPBgMFgwNbWlkqVKuHu7o6tra2GaUVK8Pf358SJEwQEBNCxY8e4+8eOHUtQUBAmk4nMmTNTq1YtPvzwQyws5CfcnJhMJq5fv87hw4d58uQJer0evV7P0KFDcXV1BeDw4cN4e3tTo0YNsmfPrnHi1EU+7amEUoqH925xdP82bHXBtK2XD0If4fjqPpMmbiU6Rv3j82rXrh2vYNm1axcVKlSQL4oGoqKi+P333zl8+DCHDh3izJkzKKXw9/bAQecHEV7s2TCHn7eceOO5VpYGKpctzPplP5K9YAWwzgz/MbOpMH8B/n6cOLSDo4d+48iJs1y+6YFSimqlXOhY+AjYZAObbCyYO5OXrwLjPTdDhgx89NFHfPrpp3Tv3l2jVyAAfv31V1auXMmRI0fw8fF54/Ee9e1xzWyECC/2Lz3KlHX3ASiSPxu1qn1Izdp1qVG3Kdly5E7p6KmKFCzmLPwlzy+tY96CRazed4+nr4wAlM0LbZ1jF7EDxn4OngGg14NBBwZ97P/HGKFM4atwZQTkaYt3VGaaNGkCQKlSpRg+fDitW7dGr5crg8np8ePHjB49mi1bthAaGhrvsVyZbXi0OBelcpsAqJ8NnBuASYHRBL4hcPw2vPA3cunqLTJf+gSuAgY7Nl/Njl2OD2nQsg9610qgN2jw6kSiGCPA+zjRHrup9dVSTt8KR/3fsUaR7FCviB88XBl3X68aEBoJeh3c8zZw5JYBv6Bg9uzZg16vj1ewREdHY2lpmUIvKH2KjIzEysoK3Z8HDdeuXWPjxo0A2NlY8FFRHaVzRwOx3+OMD8aCd+xzy2eO/Q2//ATuPPTizsNdLPxlF9CX4rkt2T69KYUqfwHZ6oClowavznzplPr/r0vqFBQUhJOTE4GBgTg6ptI32WQE39/hxV7OH9vMzA232XgutvAAsDRApUJ6apd1ZUy3iugc8oNDXtBbQ8RLiPCCcK+//dcTTNFxq7/qX5jO80O5dOsFf73t5cuXZ9q0adSqVUuDF5w+jBkzhrFjxwLg6uJI7TIZqZ3fk9rFoimY9c8TJVbOYJsdbLKDbexRNbbZwCIDKuwZD+5c4969ezQsEQRhz4mOUeQfAM/8Yndw/Rvb07H1J9jlbwLZ64ONq7YvWrwW8hg8fyX43k4yBB8HYxgArWfDxnNQODvU/CADNcvnpqb7B2TPWwJsskCk7+vv81/f6XBPiAnGZIIrHnDoth2FPqjBZ51GgKs7T589x93dnYEDB9K7d2+sra21fe1pjMlkYu3atYwYMYJZs2bRrFkzCLjGrcOz2bR5E7ULBVKxAFhZAAYbsM3x+rts89ctC0QH4P/iDsfPXuboH485eiWAKx6KXC7wcCZYGACdBWGOVbDL1xhyNAKn4mn2rGpC999SsJiDoHvwYEnsEVVk7OnEv37MAD4q70a/3t1o0LQjdhlzJfxDGxMGz3fB47Xg+Wtc8eIbDAvP5mPK5pcEh8T+eDZs2JCFCxfi5uaW1K8u3YmIiMDLy4u8efMCEOz3gi5f1GZAjRdUyhNM3Akth4KQt23szbFIwjdgjCTY6yZjRg9n6fpDBIXGAODiAN1rQ++6kLN4XSjYHXI1Ab0cbae46ODY7939xdy4dpFZv8Ka03B5IhTOnwNyNMTDVAGDazlyFigH+gSe7FYq9qDm8Rrw2AAR3q8fs8/Dd3sLMWnxQQDy5s3LhAkTaNOmjZxFTQIHDhxg6NChXLp0CYDaVUpyaIQOAq69XsgiA+T+PPY7nbV2It5XE34vbvPs1jE+cL4DL/YS7X+PQoOgfD4Y0BCqliuArlBXyN85tuhJQxK8/1ZpRGBgoAJUYGCg1lESJiZSqcfrlTpYW5lWozb0QXnOQ6mNGZU60Uqd2TxStW/TQl24cCFpthfhq9S9RUodqKHUGpRag3o5H/VNi6LKwsJCZcyYUfn6+ibNttIpo9Gofv75Z5U7d25VoUIFZYyJUerRWqW25oj7m6stWZU630+pV78rZTK99zaDgoLUT7NmqPx5cihAAcrCgJrV4W/buzRcqeAH7/8CxX/zPa/U2a5KbbBXN6eiPi1H3PsCqImj+iTJ+66UUsoYrdSL35Q63VGpDQ5KrUHFrEIt65dL5cjmGrfNsmXLqoMHDybNNtOhy5cvq3r16sX9PR0dHdSkLgVU2Io/v2PrrJQ61lSpJxuVig5Lsu0e3r0q3menckHUie9Rap2lUidaKuV5UCmTMcm2p6WE7r+lYElpwQ+UuvitUpszK7UGdWYMyr1Q7Afy6zZ1Y3+EkluIh1Jnu8TtRO/NdlA753eNt+2bN28mf440xM/PTzVq1CjuxyVXjqzq8erKrwuVHQWU8timlDEmWbYfExOjtm3bpj766COl0+nU+bWdY4uVv7a/BqUO1VPKY0uyZUi3okNjDwb2llNqDcp7Aap3XZRBH/tZ0Ov1qnnz5urkyZPKlFTFyhsZwpS6O1+pTS5KrUGFLkdN7F5GZcjgEPeZ7NevX/JtP42aP3++MhgMClCWlpaqf9vyymeh4c9CxVqpK6OVivRLtu3fuHFDde3aVdnY2MS9jy0qoh7M/Ot3paBSN6YoFfEq2TKkBClYzI3/VaVOtlVqrV6pNajHs1BtqtvGfQjt7OzUhAkTUvYHxedM3I+sWoNSez5Q6uUJtXHjRqXT6dSoUaNUTIzs3P7L5cuXVf78+RWgbGxs1OQ+1VTYytj3Wa23VeraeKViwlMsz507d2L/xxil1JPNakrXQmpNL5Rp9Z/v885CSt1bolRMRIplSpMi/ZW6NkGpza5x36GoVZYqdxa7uO/1Z5999vr9SAnhPkqd66bUGl1s8bTUQfVuW00BatCgQSmXI43YuXOnAtTnDSqqB/OzvP6tPPppip619PT0VN26dVN6vV4ByspSr+79ZP86zwZ7pc4PUCr0WYplSkoJ3X9LG5bk5nMGbkyEF7sBCAqDyYfzMWPrMyIjo9HpdHz55ZdMmDCBHDlypHw+kxEeLIUrwyHKH4Chv5Zk6urrQGzbltWrV+Pi4pLy2VKB1atX061bN8LDw8nnlpWtfWMok9039sFcTaHczNiG0Rp58OABxYoVIzo6mkqlcjCjdTBV8gXHPmibE4oNggJdwdJBs4ypTrgX3JkFd+dDTDBKgc4hHxTuDfk6MXnWUjZs2MCMGTO0a8zu+wf80Rv8/gDg2NN8VP1qExaZywOxjUelXcs/i4mJeT2+Tdgzzi1vSkXnC7FNBx3yQ/nZkPMTTbJdu3aNQYMGYWFhwd6dm+DJerg7F/wvxy6gt4R8naDYEHAspEnGdyFtWLRkMsVeW/5bexG1RqfUiZZqWL/OcUdftWrVUpcuXdI6baxwn9hr738emf0yIJuysbFWgMqXL5+6fPmy1gnNTnR0tCpXrpwCVIMqeZXvor+dpn3+q9bxlFJKhYWFqQkTJih7e/u4z127xuXU86V/u1y0yUWpq2Ni2zmJtwt+qNTvPWMvBfz5t7syp6D6qGJRdXD/b3GLRUVFmceZSZMx9kza5kyvL2HcXagiIyJUzZo11Zw5c+QS0f/ZuXOnKlCggHr8+LFSz/a8/tutt1Hq6rgUPVP6NiaTSYWEhMT92/vlS1X1w+Lq0NRSr7/Ta/VKnWillN8l7YImglwS0ornIaV+c3/9wVlnqaJPdlYqMPa0sJ+fn6patarauXOnef5YvDyu1NacSq1BXZpspfLlim28Z2trq1atWqV1OrPz6MYJNb5jLhWz6s/3+4++ZnmpxdPTU3Xp0kXpdDoFKAcHBzXl2+YqcnOB15/VjY6xhUuUGRT95iT0aexllrUWcX8rv00V1DdffhJ3ir5ChQrm+X1WKvZg5MgncdmXD/swrnjt0KGDCg0N1Tqh5mJiYtSoUaPi/i49WpR+/b3YW06poHtaR3yrvn37vm7f8mkt9WT9x/Hbrh3/XCn/61rH/FdSsKQ0nzNKHaz9+kOy3lb5HOyuun3VTtWpU8d8f8z+SbiPUkcaKbUG5bsI1aBS9rgvxOnTp7VOp6lLly6pWbNmxf7j6XalNjn/ubPPqJTHVm3DJcD58+eVu7t7XLupp08ex/ZW2/PB68/u5kxK3Zga25g0PQt/qdT5/vHOqBgP1FFLpg9Wrq6ve+G0bNlSPXnyROu0/85kVOrmNKXWWijTatSPnTPFNSYtV66c8vT01DqhZkJCQtSnn34a9372+Sybivz5rwOQPmZ5APJ3fn5+6ptvvokrnm1tbdX473qr8EMt486YqzU6pU61M9vCSwqWlOJ3Kd7Ri1pnqaLP9FLzZk5Uzs7OqXdHbzLGtj5fa1Axq1AjW7moEYO+1jqVpg4ePKgyZMigdDqdOjDv89fv+b6KSgU/0jpegv3V/Xr+/Pmv7zQZ1cvzi5XaVeRvXbCzKXV7jtn/YCe5SD+lLn8X25Dxr7/FgY/U+f1LVIUKFeK+08WLF1eHDh3SOm3ieJ9WapubUmtQh0daKFdnh7jLvinaONhMeHt7q0qVKsU2mLe2Ur98Y/fnAYhTbI+6VOTy5cuqevXqcZ/P/Pnzq13r5yl1vPnfLhUZYi/9h3hoHTceKViSfYN3Yq8R/u2DYDrdWe3cuFQVK1Ys7kNTunRpdfz48ZTJlBy8Tym1Lffra+D3FitlMilfX1/tL7+loDVr1ihLS0sFqJofZFD+i/98388PiB1TJ5U7fPiwsrKyUgP691Ovzs9Ranve15/tbW5K3V+eMl3utRQdotT1H2J3Vn+99l8rxLZHM5nUli1b/hyHw1HNnDlTRUVFaZ343UT4xvZyWYO6PwNVIGds+yZXV1d17tw5rdOlmCdPnqhChQopQLk42ahTo/96zz9MteMWmUwmtXbtWpUjR464ruxKqdjxgQ43/NuBtVXseFDhL7WMG0cKluQS+lSps1/HVqp/nWo72UZ53TulatSoEVeouLi4qLlz56ro6DTwIx/xKt5ZpLAjHVUV98qqdOnS6sWLF1qnS1Ymk0lNmzYt7n1tVcVKRawk9lLQ0x1ax0syvXv3jnuNTk5OaurkiSr82k/xB73bVSz2qDM1Xd5MiJjI2DNJfx+3ZndJ5XP5Z3X0yJG4xUwmk5owYYLy8vLSLmtSMZmUujVDqbUW6uV8VIWCNiqjk6O6ft282zokpaCgIFW+7AfKLYu1ujn1rwOQ/mniACQ4OFiNHDlS+fj4xN13584d9fD3DfE7g2xwUOrK95q3W5OCJalFvFLqwqB417PV0U+V8ruilIrtMVK8eHFlbW2thg4dqvz9/ZMnh1ZMJqWuT1JqrV7dnobKktFCASpPnjzq9u3bWqdLFkajUfXv3//1wFsNUMZVfzbCS0WXgBLCZDKpffv2qQ8++CDu9bq5ualfVixVxutT4gYki7sE5pkGRk41xij18Beltuf72wB/+VXYrRVq0sSJytHRUWXKlEkFBARonTT5eJ9WamsOFbwMdXGyrVJPNmmdKOV4n1Jey7Oq53P/3HE/2ax1omRjMplU7dq1/zyL2l+9ur5ZqV/Lx2+3dnO6Zr2gpGBJKlHBsd3ZNjq+fnP3V1ePzm9W3333nQoPf/0Gnz9/3vwb370vzwNKbXZVD2aiCmbTx51NSnVtdBJgz549cTvvaW3/HHjtzFdm0bUxucTExKiVK1eqXLlyxb32Zs2aKRUZoNTlkfHbdRz8WCmfVHgJwWSKPTu2u2S89jphV2ephfPnxnvtpUuXVrdu3dI6cfIK81LqQM3Xf4uLg9WRQwfV+PHjU1dngQRYvXq1mjJ5cuwZtb96fe0qplRA2n6Pg4ODVZ06deKdRZ0wfrzyvbIifru1bbliu8Kn8OVfKViSQkxEXAO12O5tZdTZXTNUy5Yt41pkT5s2Lem2l1qEPFHq1w+V9wJUxQLEjfC6Zs0arZMlLf+rakRLZ7W615/XfO8t0TpRigkLC1OTJ09Wjo6Oat26dXH3h756qEKO94idz+Sv78WRxkq9+kPDtAlkMin1bHdsu5S4rtwZ1auTI9WoEUPj9fzJnTu3+uWXX5TRmDbmavlPxmilLg5Wf80x5mQf24OoY8eOKiws6ebH0YrRaFRjxoyJe3+PjPjz/T/RUqmoIK3jpZjffvst3llUOzs71btXT/Xg8KTYYuXvU4k8WJFihUuyFizz5s1TefPmVdbW1qpcuXL/2qj0xIkTqkqVKsrFxUXZ2NioIkWKqBkzZsRbZsWKFfEmefrr9vezF/8l2c6wXBioYrbmV1sWDFBVq1aNl69u3brqyN+ucacrMRFKneuuQpahGpd9/Tf5//c2tfn999/VSy8vpR78rNR6u9eNTl/9rnU0Tfj6+sbbac+YMUM5OzurYQN7quc7WsRNNRFbuHxinn8nk0mpZ7viFyrr7ZS6NFSpSD/14MGDuPFp8uTJo2bNmpWo35405ckmpTY4qPmdUfo/50IqX758qj5zHBAQEK/b8qBGKONqfewlkDR2BikhYmJi1OrVq1Xp0qXj/ia//PJL7Jnjm9PjTTWRUoVLshUs69evV5aWlmrJkiXq5s2bql+/fsre3v6tH+iLFy+qtWvXquvXr6tHjx6pVatWKTs7O7Vo0aK4ZVasWKEcHR2Vp6dnvFtiJFfBEhborQoVKhj3xlpaWqpOnTqpK1euJOl2Uq37y1XMGiv13WcoZwedun8y9Z6FWLZsmbKyslI1ymRWUX+Nw3Cobuy4NEIppdTHH38c77vQtmVjtWtqLRXxs878CheTSamnO+Ndqw9YbqtWjf9E/TB2eLxFR40apTZu3Jg2Gsm/r4BbSu0qqg59h8rkQFwPotR4cHbz5k1VuHBhBShrS9TK7ii1JYtSXke1jqY5k8mkDh06pNq3b68iI183NN649hc1b2RT9WLJ39qt7cj/Z0/B5OkZl2wFS8WKFVWPHj3i3Ve0aFE1bNiwBK+jWbNmqn379nH/XrFihXJyckpslHiSs9Fts2bNlIuLixoxYkSa7xXzTvwuKbW7uPJe8OeH+1wPpaJD4rVQN2eRkZGqZ8+ecTviphVQwcsNsW2XZGbjeP6aFfrv4z0AKkMGe9WjWeH4Z1wO1lLq4aqUH4Au3Eep2z/FDYb3aiFqWQ8r1bBq/riu6TqdTt2/fz9lc6UmUUFKnemsHs9Clc0b+x4bDAY1a9asVNOuZfv27crBIbbLdu5MqPMT/jwACX2udTSzFR0drfLmzRv3HalWLp+a+aW98pj953d6ez6lvA4n+XaTpWCJjIxUBoNBbd0af0TPvn37qo8++ihB67h48aLKmjWrWrLk9ZH4ihUrlMFgUG5ubipnzpzqk08+URcvXvzX9URERKjAwMC429OnT5OtYHn27Fm8uRvEP4gJjx2T5M+d1b4xOZS9nW3sqUYz5unpqapWcf/zC4oa3wJl3FE4dbTJ0Njvv/+u+vTpo3LmzBk7R1G7dkoF3lXqdCdlWqNXP/dA/TEeFb46Q+zQ9j5nku8UvDE6tn3K8eZx7WuOjkR9XFKvDAZdvOKqWLFiauTIker5c9lx/SePrSpsTSbVvmrs365L80rKlEqK+F9mfhM7blIxlPdia6Vuz44dEFO8VWhoqJo6dWrcYHp/v1UsZKGOj0KpgBtJvt1kKVieP3+uAHXq1Kl49//www+qcOHC//rcnDlzKisrK6XX69W4cePiPXbmzBm1atUqdfnyZXX8+HHVvHlzZWtrq+7evfvW9Y0ePfof272kp8HMzJLnQaW25Yr7gQNU925dlZ+fn9bJ3rBz506VI1vm2Fbzdqjdg1Hqj29kSPpEMhqN6vTp0/Euk145+2vc+29hQH3ghvryI9TsblnUsZXdlPe1LbFjGr1DAWMymVRYSLB6fueUun54gdq/oJWa0iGDal0ZdW7cXw3ky6k10zrF6+0zfvx4dfPmzaR86elDmKcyHW6kVvdCha8gdgqSEA+zHDgvLCwstkfbqfZKrUFtG4CK3lVWqQB53xPLw8NDzZo1S1WrVi2ujdelfbOSZVvJWrD8fxfWCRMmqCJFivzrcx8+fKiuXr2qFi9erFxcXNTatWvfuqzRaFSlS5dWffr0eesyKXmGRSRSpJ8yHm+jRjV7XbRkzpRRLVu2zGx6XRjDvFWF4llih1jPibo7N7NSz/dpHSvNOHz4sKpbt67KlCnTPx5YzOn0uvHrqR8LqRyutqpEgczqw1J5VMUP8sa7bZj1tVJ35ip1cYg6MN1dWVno/nGdgJre/6O4sZEeP36spkyZou7dM8/5U1IVk0mpuwvjGqIb12dQVcrkUT26d1W+vtrP8h0WFqbGjB6tsro6Kc9l2V7PWHx5ZJoYCE5rL168UCtWrEi2y4Fme0lIKaXGjx//n2dkvv76a9WgQYMEr1PzyQ/Fmx6tU4dHO6jiOV/vUCp/WFpdunRJkzihoaEqLNg/dhK4jU7q3DjU0E9RIfubxQ4MKJKcyWRSHh4eavv27Wr0yGHq09ofqPw57NSmodnjRovePuCfi4+/brM7Enep8dTo1/cb9KhMjgZVNE8G1apxFTV54g/SGD65Bd5Val9ldWTE6/chk7ODWrRwoYqJSflLRSaTSe3YsUPlc3s9QevkL/7s3eJ96r9XIMxCQvffOqWUIhEqVapE+fLlmT9/ftx9xYsX57PPPmPSpEkJWsf48eNZtmwZjx8//sfHlVJUrFiRUqVKsXz58gStMygoCCcnJwIDA3F0dEzQc0QKiPQl+vIYZs+Zz5gtJkIiYPf0BnzScyXYZk2RCEoptm3dyoB+PehQJZoJTQNjH8hYGsr9CNnqpEgO8X9M0RDyiKAXl7l/4wz+nncJD/V/Y7ESeR3Jl8MebHMSYZ0f74jMZMxVmgxZi6HTGzQIns4pEzxaxbG1g/lm0SuuP4u9u0KZosxb9DMVK1ZMkRj379+nX+8u7N1/HICczjCjky0tvx6DrmhfMNikSA7x/hK8/05sJfRXt+Zly5apmzdvqv79+yt7e3v1+PFjpZRSw4YNUx06dIhbfu7cuWrnzp3q7t276u7du2r58uXK0dFRjRgxIm6ZMWPGqH379qkHDx6oS5cuqc6dOysLC4tETcQlZ1jMXOBd9XxrQzW93d/msLg6Tq1cMledO3cuWU41vnr1Si1etFBVr1Qq7uirUDZU5Ibsf44tkDoaDwphlqJDVdTFsWpWJyvlaPv6jEvzT+ske/uWEd/2VlaWsYN3WhpQw5roVPCx7jIEQSqV7APH5cmTR1lZWaly5cqpY8eOxT3WqVMnVaNGjbh/z549W5UoUULZ2dkpR0dHVbZsWTV//vx4bRn69++v3NzclJWVlcqcObOqV69eood6l4IllXh5InYumjWooKUoG8vYH7l8uTOroYMHqIsXL7538bJzxw7VsE4VZWHQx/2IWlmgRjSzVKHnRsbOyiuESBphnspzbwfVsXrsd829EErtLqHUtQlKBT9Qp0+fVhEREe+8+piYGHXkyBEVFfg0tqfPb+7q209it1WvFOr2qjpKBd5JwhckUlqyXRIyV3JJKBVRJniykWcnxvPtgpvsvAhhka8fLpQvO40+/ZzWX7TD3d0dgJiYGEwmE1ZWViil8PX15fnz53G3j2vXJn/mGHi8jtGT5jBuvR8Apd3gi2rWtP2iFW51poJtNi1esRBpX8ANrm7vT9Djo1QrHAOAXwhk7aXDztaaTxs3omiJsuTKlYucOXOSM2dO3NzccHBwACAyMpInT57E+14/uHuLXbu24+UTyK9DdTT4IHZ39dAbnqlyVG87A13WGpq9ZJE0Err/loJFaCvwNqG3fmbPtpVsOOLF3ssQER370KKeGenWtDjYu3HkhqJ29w1kcs5ASGgEkVHR8Vaz6htr2rvHVj13PWH9OQtaN61DkerdIEdDuZ4tREqJCoCnW+HJOs6dOkTzmYrnbzZNAmBk948ZP7wr6C3Zt+83GnZb/I/LOdvD9HbQ+fOKkKcNuLUCuxzJ9xpEipKCRaQuSoH/RYJvrGTX1jVcuONPu6pQLl/sw2tOQfv58Z/imiG2oV0uF/imHjQoY4Bs9SBvG8jVFCwzpPjLEEL8TbgXpsfrObV3CQdO3eSZHzzzhef+sbfJraHHn23er3mA+xjI6RL7vc7pHPv/1cvlpu5nX2FVsD1kKKjpyxHJQwoWkXopE0S8hFAPCPOAUA9UqAe+L+7j+fwJDhmcyOFWEOuMecHeDezc/vxvbrCw0zq9EOKfRAX++X1++rfv9RN0YR5gikHZ5QZ7N3T2eV5/r+1yg42r1slFMkvo/tsiBTMJkTA6Pdhmj71RKfYuwPXPmxAiFbJyAqtSkLFU3F26vz2se/MZQsSj1zqAEEIIIcR/kYJFCCGEEGZPChYhhBBCmD0pWIQQQghh9qRgEUIIIYTZk4JFCCGEEGZPChYhhBBCmD0pWIQQQghh9qRgEUIIIYTZk4JFCCGEEGZPChYhhBBCmD0pWIQQQghh9qRgEUIIIYTZk4JFCCGEEGZPChYhhBBCmD0pWIQQQghh9qRgEUIIIYTZk4JFCCGEEGZPChYhhBBCmD0pWIQQQghh9qRgEUIIIYTZk4JFCCGEEGbPQusAQoj0K9Qzmj+23+TSkVvcuXQfPz+/eI9b6W1okPFL0IFTQSuiCnmR80MnSjcqiK2LpTahhRCakIJFCJEijEYjOzbs4dDqMzRx7IXXmTBCPKKZQHO8ePCPz3HABfdXbQEIvBfFnF8HcIezWGBJZqtc5M6clyLFi9B9ZEeqVK+MTqdLyZckhEhBUrAIIZLVkydPWLpkGUvmLeNlwAtscKAYbdGhAx3kcyyCjd6CvG75yJYzCzr966LDwc6Bz/vmwxSt8L0eydIJegwvLYghGs+oR3g+f8Tvz4+w6sBCSuQvzaXbf2BpKWdehEiLpGARQiS56Ohodu3axZIlS/jtt99QSgFghxPVMzWhQj8XclV1IsuHtvTOsCdB68xZ04FL35zCaDRy7/IjLu67xfXT9zh65Cjnw/dj8TAzexo8o/pP2clU0oZLly5RpkwZOesiRBqhU3/9kqRyQUFBODk5ERgYiKOjo9ZxhEjXevbsycKFC+P+XZhK1HBoQfdJbSnbMzt6Q9IVEdGhJo6Nuc+52Y/JGJUDnR4ytgmg3ZrqlC5dmiVLlvDhhx8m2faEEEkroftv6SUkhEhSxmhFY+teZNcVoC5dGK3fw9J+25jtMYDy3+RI0mIFwNJeT51phelzuyYFmjuiTHBkzXmssePKlStUrlyZb7/9lrCwsCTdrhBpndFoZNasWQwYMICHO4LY3/YpJqN25zjkDIsQ4r0opVi9ejVnzpxhxvjZ7GvxlOdHQwHIXdeearOy41LcJsXyPDscwol+nnhc92IzkznPXgAKFizI0qVLqVGjRoplESK1unHjBl26dOHcuXMAfMs68lCSmotyUKKbS5JuK6H7bylYhBDvzMPDg+7du7Nv3z4AhmRbhptXRSwd9NRenpMCLRw1aUNiilFcnv6Ks9+95KrpGJusJuAX5QXAgAEDmDFjRopnEiI1iIqKYsqUKYwfP57o6GjsLDPQJHoAVWhO6d6uVJ2ZHYNl0n6nk/WS0Pz588mXLx82NjaUL1+eEydOvHXZkydPUrVqVTJlyoStrS1FixZl5syZbyy3ZcsWihcvjrW1NcWLF2fbtm3vEi1ZeHt78+rVK61jCGFWVq5cSYkSJdi3bx9WltY0tepPTq+yOOazpPmZ/BRs6aRZg1e9hY5yQzPTaFceyjvWYnjUVmo5tAYge/bsmmQSwtzdvn2bChUq8P333xMdHU25jLUYHr2V6oaW1Jqfk4/m5kjyYiVRVCKtX79eWVpaqiVLlqibN2+qfv36KXt7e/XkyZN/XP7ixYtq7dq16vr16+rRo0dq1apVys7OTi1atChumdOnTyuDwaAmTpyobt26pSZOnKgsLCzU2bNnE5wrMDBQASowMDCxL+lfBQcHq/Lly6siRYqohw8fJum6hUiNTCaTGjVqlAIUoErn/VCN0u1Qc7mmtn70QIX5RGsdMR7fG+HqlwJ31FyuqSG2a9S97b5xj0VGRmqYTAjzERERoXLlyqUAlSmjq+ru/KOaw1W1xOWmeno4OFm3ndD9d6IvCVWqVIly5cqxYMGCuPuKFStG06ZNmTRpUoLW8fnnn2Nvb8+qVasAaN26NUFBQfz6669xyzRo0ABnZ2fWrVuXoHUm1yWhuzfvUbt2bZ6/fEbWrFnZu3cv5cqVS7L1C5Ha9O3blzlz5gDQvnQ/Kl75Cj16in/tzEfzsmOwMr+2/BG+Mexr+ZTnR0JBB+5TslKgmxW1atWiXbt2DBw4ULo/i3Rvz549jPn2B1o9moxdhAvOxaz5ZJcbTgWsk3W7yXJJKCoqigsXLlCvXr1499erV4/Tp08naB2XLl3i9OnT8Rq+nTlz5o111q9f/1/XGRkZSVBQULxbUjNGmbg31Irefj9TNF9JXr58SY0aNdi/f3+Sb0uI1KJx48bY2NjQs/BEKl/5GoNeT7WfslNzcQ6zLFYAbDJZ8OlveSnRwwUUnBnykrGfLuTSpUsMHjyYAQMGYDKZtI4pRIrz8fGJ+/8ctyvR6dYi7CJcyNPIgeZn8id7sZIYifp1efXqFUajkaxZs8a7P2vWrHh5ef3rc3PlyoW1tTUVKlSgd+/efP3113GPeXl5JXqdkyZNwsnJKe6WO3fuxLyUBNNb6nCMzkLXp0tw/+AjQkJC+OSTT/jll1+SZXtCmKO/n4itWflj5pY6Qom7n2LlqKfxr3ko3TeT2Z+hMFjqqLkgBx/NzY5OD/lPNKL7hyMB+Omnn/jiiy+IiIjQOKUQKcNkMjF06FBKlizJgwcPuDDJh9ODvdCho/SATDTamQdrJ4PWMeN5p8Oh//9hUkr954/ViRMnOH/+PAsXLmTWrFlvXOpJ7DqHDx9OYGBg3O3p06eJfBX/zWClp96G3BRo6Yh1jANtbsyiSfWWxMTE0KlTJ5YsWZLk2xTC3Ny9e5fKlStz9+5dIgON7Kz/mIg/HLDOqKfJwby41cugdcREKdU7E3VW50Jv0FHqj9YMrzYHS0tLNm3aRP369fH399c6ohDJKioqio4dOzJ16lS8vb1Z0n8rZ797CUDFcVmoNiNpB3dMKokamt/V1RWDwfDGmQ9vb+83zpD8v3z58gFQqlQpXr58yZgxY2jTpg0A2bJlS/Q6ra2tsbZO/lNVBksd9dbm5qDFM+6tC6TuqZFk+TQ7u//YSN26dZN9+0Jo6dKlS9SrV49Xr17Rq3tvuocsxPt8ONYuBj47kJfM5Wy1jvhOCrfJiN5Cx4G2T8l5siYTav3CDxe6c/z4capVq8bhw4f/8zdNiNQoPDyczz77jAMHDmBhYcGwRj+SbefHAFSelJXywzJrnPDtEnWGxcrKivLly3PgwIF49x84cIAqVaokeD1KKSIjI+P+7e7u/sY69+/fn6h1Jie9hY46q3JRpENGdCY9Zfd0ZdvoE+TNm1fraEIkm/v379OgQQNevXpFuTLlaflqPN7nw7FxNdD0cOotVv5SsKUT9Te6obfUYX+kJJMrbiRHjhwEBATg6+urdTwhklxMTAxffPEFBw4cwN7enqmf/xJXrFT5MZtZFyvwDpMfDhw4kA4dOlChQgXc3d1ZvHgxHh4e9OjRA4i9VPP8+fO4Nh7z5s3Dzc2NokWLArHjsvz444/06dMnbp39+vXjo48+YsqUKXz22Wfs2LGDgwcPcvLkyaR4jUlCb9BRe0VOdBZwe0UAF3tHkNHWn6KdnPntt9949OhR3N9AiNTOy8uL+vXr4+3tzQclS9M7egnhNyyxzWLgs0P5yFQy5UauTU75mznSYEtu9rV4iulgTsbWWUvt+W7kL5RP62hCJCmlFD169GDnzp1YW1szpfEq2FAIgGqzslG6n6vGCf9boguW1q1b4+vry7hx4/D09KRkyZLs3buXPHnyAODp6YmHh0fc8iaTieHDh/Po0SMsLCwoUKAAkydPpnv37nHLVKlShfXr1zNy5EhGjRpFgQIF2LBhA5UqVUqCl5h09AYdtZfmRG+p4+Zifw51fs7txzdoOaExRqMRFxcXWrVqpXVMId5LYGAgDRo04OHDh+TLk58eUfMJv2uJXTYLPjucF5diaaNY+Uu+Tx1puM2NfZ97EHkwE7cG6smz2YTBWs+1a9coXrw4BoN5NT4UIrFCQkK4fPkyer2e7+vOjytWPpqbnVK9M2mcLmFkaP53oEyK4308uT7fD4XibL3ZrNm/FEtLS/bu3UudOnWSdftCJKcePXqwaNEismTOwneua7G4lRX7HBZ8djgfzkXMp4tjUvPYH8zezzwwRigKtHQktPV52rVrS5cuXZg7d67Z94IS4r8EBwezuOt2bDaUBUiWeYHehczWnIx0eh0fzc1Oie7O6NDhfrgPjao3JTo6mmbNmnHhwgWtIwrxziZNmkSD+g0YknspFreyYpvZQNMjabtYAXCrl4FGO2LbtDzYFMS1Rd5ERUUxf/58xo8fr3U8Id7J48eP4/7/4YqouGKlxgLzKFYSQwqWd6TT6fhoXg4KtHCEGD0NL4ymWoUahISE0LBhQ+7du6d1RCHeiVOGjPSxXYjNxXxYZtDz6W95yVg4bRcrf3Grl4E6q3OBDjIfqMagBj8AMHr0aBYtWqRxOiES58CBAxQpUoRJkyZxe7U/J/t5AlBpfBZK9khdxQpIwfJe9AYddVfnIlcde3RhFrR+MI0PipXBx8eHevXq/edgekKYi3HjxjF79myUUhzt8YJH24MxWOv4ZKcbmcum7t5AiVWolRM15sVOkJj310/pVn8QAL169WLr1q1aRhMiwc6fP0+zZs2Iiori1K/nOfRl7FhlH/TNRPkR5t0b6G2kYHlPBms9Dbe6keVDW3T+tnQJnEu+PPmpVasWGTNm1DqeEP9p/fr1jB49mn79+rGs06/cWuaPTg/11ucmZ00HreNpomTPTFQcmwWAUr91olWtTphMJtq3b8+lS5c0TifEv/P09KRJkyaEhoZSrUJNGvwxEox6CrdzotrMbKm2PZYULEnAKoOBxnvzkLGIFYYXTgy33si8qYuwsUlbvSlE2nPlyhW++uorADrV7EPkKjcAai7OQf6mydt43dxVGJWZUt+4oENH9eP9qVmhLuHh4SxevFjraEK8VVRUFC1atMDT05MiBYrR6t4UdBGWuDV0oPaKXOj0qbNYASlYkoytqwVN9ufFIZcFUXet2f2JB1EhRoxGI3/88YfW8YR4g5+fH82aNSM8PJyqJWtR/mgXANwnZ6V4l9R3fTup6XQ6qv+UnUJtnNAZLfj0xhhG95nEvHnztI4mxFv179+f06dP45TBiS+DZ6APtCObuy0NNrlhsEy9xQpIwZKkMrhZ8en+vFi7GPD+PZydLe7SuPGnVK1albNnz2odT4g4RqORNm3a8OjRI3Jny8tnN8ejx0CZQZkoO8T8B5BKKTq9jo9X5sStvgPW4Y7kWvMZQQ+itY4lxD86c+YMCxYsQKfT8bXjVDJ458KlhDWf7M6DpX3q392n/ldgZlyK2dB4bx4sbHV4/RZD2F0d0dHRNG/eXBrhCrMxcuRI9u/fj62NLZ2CpmNncqJweyeqTE2917eTi8FKT4MtbmSpaEukn5HdjZ7g9zSYzp07s2HDBq3jCRHH3d2d5UuW0y7vt+R7XgWH3JZ8+ltebFwSPUasWZKCJRlkq2RH3TW50el0NHn4PfmyFubFixe0bNmSqKgoreMJgbOzM3q9nk5248kWVpicNe2pvSxnqr6+nZws7fV8sjMPGfJYEng/isE1prJy5Uq++uorrl27pnU8IYDY4fdzH69L5UcdsMygp/GePDjktNQ6VpKRgiWZ5G/mSJVp2bDBnvYvp+Ng58jJkycZOHCg1tGEoH+vQUwvuo+SfvXJWMSKBlvdMFjJz8G/sctqQeO9ebBy0lP2UQvKZatOWFgYTZs2xc/PT+t4Ip2Kjo5myJAh+Pj48Mc4H+6sCkBngAabc5OpVNrq+CG/UMmozMBMlOzpQlby0jFmIhA7GeSKFSs0TibSo8DAQEJCQjAZFQfaPsPyZnZsMxtovDcvNs4yV05CuBS3ocEWNywsDLTymkh2p9w8fPiQdu3aYTQatY4n0qHBgwczbdo0qparwbkxsQPD1ViQA7d6GTROlvSkYElGOp2O6rOz49bQgeJRNWhi/w0Q24o7ICBA23AiXVFK0bFjR9zd3dnw1Rke7wrGYKOj0c48OOW30jpeqpL7YwdqLs6JAxnpFDgDGytb9u3bx7hx47SOJtKZdevWMXv2bABqe/ZEj4FyQ10p0TVt9vKTgiWZ6S101N+Qm0ylbagT2pV6zu3Zv+uQDConUtScOXPYuXMnd27d5fIvsSNe1vklF9kq22mcLHUq1tmZ8iMyk4uitI4ZBcD48eM5cuSIxslEenH//n26d+8OQCOb7pQy1qJAS0cqT8yqcbLkIwVLCrDKYKDx7jxkyGFFE/+heI3LhDE6TUySLVKBixcv8u233wLQ1DgIN0rgPiUrBVs6aZwsdas0PguF2jjxoelTqlp+jkvGTMTExGgdS6QDUVFRfPHFFwQHB1PEpgL1I3qQzd2WOj+n7oHh/osULCnEIZcln+zJg4W9nmeHQjk1wJMLFy6wbds2raOJNCw4OJgvvviCqKgoShtq8xFtKN7NmbLfylgr70un01F7eU6yV7Pj8+ihfO+4lerla2kdS6QDw4cP58KFCzhYZKR9xCSc89vSaEceLGzT9i49bb86M5O5jC311sXOBLtr3lEqV3KnQ4cO3L17V+toIg1SStGrVy/u3buHiyE7bY3jyFXbgY/m5pCxVpKIhY2ehtvccM3rhOGJM7+1foopRhEeHq51NJFGhYSEsGPHDgDaxYwnS4YcfLI7D7aZ08ZYK/9GCpYUlu9TRypNyIIbJchnKkNoaCitW7cmMjJS62gijVm9ejWrV69Gj55Oxslkz+9Kg425U/3w3ObG1tWCT3b+efb0YCiTmq4gb968nD9/XutoIg1ycHBgda+DdGQipXQ1qbcuNy7F0lb35beRgkUD5YdnpnBrFzqpyTjonLl8+TJDhgzROpZIY2rUqEGp7BVpRC+KOlSg0Y482GRK+0dhWshUyoa6q3IBsGXPery9vWndujVBQUEaJxNpzfOjIVwaGkJFPsV9UlbyfpL2ui+/jRQsGvjr2nehcm60VxMAmD17dtxpPiGSQvBvDnztuYh6fE2d1bnIVDJ9HIVpJX8zRyqOzUIbxuBCDh4+fEj37t1RShrYi/c3efJkpo/9iV+be2CKgUJtndLdvF9SsGjE0k5Pw+1ufJilFrXpCEDnzp15+vSpxslEanf9+nVenAjleG9PDFjgPiE7+T9z1DpWulBhZGZKtchFZ6aix8D69etZvny51rFEKnf8+HFGjBjB4DH9uep3hszlbai9NGe6a4smBYuGMuS2ouFWN5paDMCNEvj7+zN37lytY4lUbMeOHZQqVYov6/fGGG2iYCtHyn+XWetY6Ubs7M65qFC6Ep/SB4A+ffpw69YtjZOJ1MrPz4927dphMpmoRBPKZK1Ko+1pv0fQP0l/r9jMZK9qz8eL8tCZaTRnCF0rDtc6kkilXrx4QZevugBgCteRuawttZfnSndHYVqztNfTaIcbjV2/pijuhIeH07ZtW2lYLxJNKUXXrl159uwZWchLa8uRNNrmhkOutDOhYWJIwWIGin/lzMd9y1CLDhz+8gV+NyO0jiRSGZPJRMeOHfH18yU3xWiVuT+NtrthaS9fcS045rGi0da8dDL8gAMuFLItK21ZRKItW7aMrVu3YsCCzkyhweKCZHNPv6NTy6+Zmag6PRs5a9kTHWJia5PbDBk0THoYiASbMWMGhw4dwgpbvjJMofGWgmRwkzmCtJSjuj2N53zASLZT89xAfE7IKLgi4e7cuUO/vv0A+JS+fNK3OsW+dNY4lbakYDETf8055JDbkhkPvmHajCl80/sbrWOJVODixYt8N/w7AFowlM9nVSFHdXuNUwmAEj1c+PCrfCgT/PbFU/zvhxMcHKx1LJEKHD90kojwSIpQifbVe1Llx2xaR9KcFCxmxDazBQ23ufGJZXd06Fm1ehVr167VOpYwY5GRkXzRqg3RMdGUpg5fdviKUr3T5kytqZFOp+OjeTnI8qEtXn7PqVa2Fm2+aCuXh8S/UiZFzgN16M9KumebSsNNeWXAR6RgMTtZytvy1eLGNCB2Fs4eXXvy6NEjjVMJc2UwWfKJqTfZKUjfDyZRa1H66+po7ixs9DTYkhujcwh3Qy6yZ+9uFixYoHUsYcYuTPLh0fZgClqVpe2OCthllQEfQQoWs1TsS2cG9xxGfsoQHBbEFy3ayiyw4g1KKY71ekHBR7UZ67KdFjs/SJddHVODDLmt+HprHZrqBgIwsP8gbt68qXEqYW58fX2pWaEu20eeBqDG/OxkrZh+G9n+P/l1M1M1ZuVicPlZ2ODA7xfPMu778VpHEmbE09OTY1Nuc3tlADo9NNyUB8c80sjWnOWs6cCI6YMoTlUioyNo0aQ1ERHSI1DEUkrRqc1XHLtwkF/4juLdMlK8i1ze/TspWMyUwUpPx91V6JhxNABzZyyQXkMCiO3C3KLxFzQZXo37nMd9SjZy1XbQOpZIgNL9Xfm+2WwccOHWg+sM/mao1pGEmVgwZyF7DuzEAkv6lJrCR7NzaB3J7EjBYsbss1kydm8vPtcPZlDkeu4vkoGnBEwaM5XTF48TSTilGuWnzKBMWkcSCaTT6fh8dRl65psMwLxls9m7+1eNUwmt3bp1i4EDYy8XNs8wkF77GmCwlt3z/5O/iJnL5m7H2PnDyUgWzg5/yYvjoVpHEho6//sFxkz4HoBOOUbSYWM1aWSbylja6Rl5qBO1rNuSjQJ4rZEGlelZVFQUzet/QaQxgqK6yvy4ewT2OdLnSLb/RQqWVKBEN2eKdMiIMsLEz5axbvkmrSMJDYSFhdGi4RfEqGjKWNRhyuGBMpJtKuWYz4r5a2cyhPWEr8/OvfUBWkcSGhnU9TtuPb2KHU789P0Scn2UQetIZkt+7VIBnU5HjYU5eOB2nHkB/eja/WuePPLQOpZIYd2a9+WJ330cyczixYtxLmKjdSTxHop+ngX3EbkBOPz1Cx6fe6lxIpHSgr0iOLDhGAAD3adSd3QJjROZt3cqWObPn0++fPmwsbGhfPnynDhx4q3Lbt26lbp165I5c2YcHR1xd3fnt99+i7fMypUr0el0b9ykBf1rlnZ6hu/tSF59KUJjgmhWow1Go1HrWCKFbFm+izX7lgEw5vPZfNg5n8aJRFKoODYL2WvbsCd0MSWqFOb6JZnVOb0wGRVHv/Sid+RSBuVYyKh9XeTy7n9IdMGyYcMG+vfvz4gRI7h06RLVq1enYcOGeHj88xH/8ePHqVu3Lnv37uXChQvUqlWLTz/9lEuXLsVbztHREU9Pz3g3Gxs5gvy7zCUcWDrrZ6yw5dLT03z31Q9aRxIpICbcRNDM3FTiMxpn70zf9a21jiSSiN6go94aN+5bnyPMFETzOl8QFRWldSyRAs5P8MHjtxCsbC0Yvq8TVo4GrSOZP5VIFStWVD169Ih3X9GiRdWwYcMSvI7ixYursWPHxv17xYoVysnJKbFR4gkMDFSACgwMfK/1pAbD6k5XgDJgoY5uP6N1HJHMDn31VM3lmlqW5aYK9IjQOo5IBue33VV2OCpAfV1vgNZxRDKb+e1iVZP2aibn1e1f/LSOo7mE7r8TdYYlKiqKCxcuUK9evXj316tXj9OnTydoHSaTieDgYFxc4g+IExISQp48eciVKxeNGzd+4wzM/4uMjCQoKCjeLb0Yv7s/lTLVx0gMbVu3I8g3ROtIIplsH3uSm8v90emh3rrcOOa21jqSSAblmxZibKeZACzbP4ttC/ZrnEgkl2sn7zD8xwEcZTWPq/1GkQ7pewbmxEhUwfLq1SuMRiNZs2aNd3/WrFnx8vJK0DqmT59OaGgorVq1iruvaNGirFy5kp07d7Ju3TpsbGyoWrUq9+7de+t6Jk2ahJOTU9wtd+7ciXkpqZqFlZ4NR1eSUZ+FF5EPmdr8Z60jiWRwcstFWo2pwwJ6UXKkvQwOl8YNWtGZunlbolB07fMlnvdfaR1JJLHIsChaNmxHhAqliH15puz7VutIqco7Nbr9/4ZBSqkENRZat24dY8aMYcOGDWTJkiXu/sqVK9O+fXtKly5N9erV2bhxI4ULF2bOnDlvXdfw4cMJDAyMuz19+vRdXkqqladkNhZNXUEP3RyyH6vB7Z/9tY4kklDIq3DatW1PNJHYZjZQ7fs8WkcSyUyn07Hu5GKyWObG1+hJm4++RplkVue05Js633Mn5AK2OLBp31qs7WW8lcRIVMHi6uqKwWB442yKt7f3G2dd/t+GDRvo0qULGzdupE6dOv8eSq/nww8//NczLNbW1jg6Osa7pTetBjWiy7jYM1XHer3A76b0qkoLlFJ8VX0gHlG3yKB3ZtPRVegNMgJBepApZ0Z+Wb4Ka2xx9SzCxak+WkcSSWT7tCMsPzMdgAkDplOqWmGNE6U+ifoVtLKyonz58hw4cCDe/QcOHKBKlSpvfd66dev48ssvWbt2LZ988sl/bkcpxeXLl8mePXti4qVL5YZnJlcde3zCPOlWcwhRodLVObVbOWgXm28vAuCniQvIVzz9XO4UUL99DQ7PvEotOnBupDeep2R069TO86Y/PYZ9hYkYPi7ShAHTu2odKXVKbGve9evXK0tLS7Vs2TJ18+ZN1b9/f2Vvb68eP36slFJq2LBhqkOHDnHLr127VllYWKh58+YpT0/PuFtAQEDcMmPGjFH79u1TDx48UJcuXVKdO3dWFhYW6ty5cwnOlZ56Cf2/V4+ClJM+swJU/yqTtI4j3sO94y+UM9kUoJpWbKd1HKERk8mkfmvroeZyTS3KcUGFekdqHUm8o5hIo/qh+GZlSwaVySqb8nnpq3Uks5PQ/XeiCxallJo3b57KkyePsrKyUuXKlVPHjh2Le6xTp06qRo0acf+uUaOGAt64derUKW6Z/v37Kzc3N2VlZaUyZ86s6tWrp06fPp2oTOm5YFFKqe97TlKAssRG7Z36u9ZxxDuIDIpRVTN8pgCV3S6PCgoM0jqS0FBkUIwam3uTykwe1bnod8pkNGkdSbyDEwNfqLlcU5MdD6jD205qHccsJXT/rVNKpYlWXUFBQTg5OREYGJgu27OYTCYqF6zJH49OkEdfgt8vnyVLKelVkloopTjQ/hkH1p5gjcUo1u3+mRr1q2kdS2hs5uj5DBzXGwMWrBlwgNYzamodSSTCo11B7G0SO6hqw+1u5P8s/e2bEiKh+29pyZdG6PV6Nh9Zg4OFE09MN+jx8VBiwk1axxIJdGuZP/fWBpLP8AG/H74sxYoAoP+YntQq3RAjMQyY2ZVHR321jiQSKOhJJB1adOYGJyjdP5MUK0lACpY0xC1PbubPXwDAdp+FLGi9U+NEIiG8L4exufdZACr/kJVc1WW2VhFLp9Oxfv9KnG0y48l9ujcZSIRfjNaxxH8wRisG15rKqaitLNUNIN+ANHEhQ3NSsKQxHbq2oXndNihMLNo1g7vrArSOJP5FVIiR/vXGMj6qGdeLb6fst65aRxJmJkuWLKxcvRyAA8G/MK3ROtLIlfw0a2PPU6x8NBGAcSMmkNMth8aJ0gYpWNKg5ZsX8lW1AXRhOke7vyDwoUymZq5Wtj/ERp8ZxBBFqa8zo9PLbK3iTU2aN+arVt0B+PHcIE5Mua9xIvE2D/b4MWxZD6KJoOoHNRkydqDWkdIMKVjSIEdHR5YcmU6eqpmIDjZxoO1TjNFyRGZubqzxYdyOPhiJoX7VT+jZv5vWkYQZm7NiBvmyFiIXhTkz+gWvrspAkeYmzDuGQa1H48ENHKyc2LB3NXq97GaTivwl0yi9hY46a3Jh4ajYcG4pB4fc1jqS+Jugx1EM6TKS59wlo50LP29ZlqDpLUT6ZWdnx5krJ5jcaDUOUZnY3+Yp0WHSsN5cKKVY/Pk+doUuBGD+ornkzJlT41RpixQsaZhjHisOVZjGZibz3ayBPDsiszqbA1OMYl6T3fwauRSAxcsX/efUFkJA7ESzdVbmwi6bBf43IznWP33NoWbOrs725bdTuzERQ5O6zWjfqZ3WkdIcKVjSuCFT+qLXGbjIPn5ovpgIX+lhoLUT3z/hp2uDUJho9VkbWrZuoXUkkYrYZrag0gJH1vA9g5Z05sHWQK0jpXs+l8M5PeQljfmGmV1/ZumaRXLGNBlIwZLGVahQgeFDvwPgF/9xbG53SXoYaOjFiVCuTg6gIk3ImdmNhSvmaR1JpELGAr78od/NVY7wQ8cFhDyL1jpSuhUdauJAm2eYohR5m2Sg36IOZM6cWetYaZIULOnA6HGjKFW0NGEEMuW3b7m+QAaf0kKEv5ED7Z6hVxb06/Qt9z3u4OzsrHUskQqVKlWKMWPHALA+dCLrWpzDZJQDES0c+OYBi25/T0zWAGovyylnVpKRFCzpgKWlJWs3rcbSYMV1jjGt30J8r0sPg5SklGJf53v4Pw3BqaAV1edkx8bGRutYIhUbOmwIFUpXJJxgZpwbwoVJ3lpHSnfubw5kysrRHGc9Sxx6Y5PJoHWkNE0KlnSiZMmSjP9hHADbYmawq/VdGbo/Bd1c6s+0HSOZyhdkG/0Kqwzywybej4WFBas3/IKNlS23OcP07+fidSZM61jpRrBHFAu+3MJx1gEwY/40ObuSzKRgSUcGDx7Ml+2+YrDLckJv6jk74qXWkdKFgPuRLOyzkdNswZP7WOaW9gYiaRQpUoTJUycBsE1NZ/UXp4kKMWqcKu1TJsXO9rdYEToSgB7de1CvXj2NU6V9UrCkIwaDgRWrl9Fp1ccAXJnpK12dk5kpRrGr7S1WR44GoF+/ftSoUUPjVCIt6dOnDx9Vq4GN3g4Pj8ecHuyldaQ07+psXxacmIA/nuTNnY9pP07TOlK6IAVLOpS3UQaKd3PmOXfY3P4ikYFyRJZcLk17xdI/phCAN/ny5GfixIlaRxJpjF6vZ92GtZzccpEiVObGIn+e/Bqsdaw0y+9mBL8M2cspNgOwctUKHBwcNE6VPkjBkk7dKrGLKbTm5xcTONnfU+s4aZLP5XDWj9rPCTYAsGTZYuzs7DROJdKiHDlyUKqpGx/0ywTA4S7PZcylZGCMVhzs+Iy90bGj2Xbp0kXOmKYgKVjSqWo1q6A36LjMATau3MrD7UFaR0pTjJEm9rV7yBrjGBSKTp068fHHH2sdS6RxlSdm4VaOA6z0HMex3nIgktQu/OCNz4UIemeczcDe3zJtmlwKSklSsKRTH3zwAYO/HQzARn7g16/vEOYtR2RJ5dz33jy76YOjpTOumVz58ccftY4k0oFHzx6w8OW3HGcdOzbs4t76AK0jpRkv/wjj/AQfAOovKMj0uVNlHKUUJgVLOvb9999TIH8BAvBmk+8sjnZ7LqPgJoEXJ0K5NO0VjriyZ+MBzv1+DldXV61jiXSgcOHC9O/fH4AN/MBvPe4R8lx6pb2v6DAT+9t7cNl4iPytMlDoi4xaR0qXpGBJx2xtbVm4KPZa7HHWcWTHKW7/HKBtqFQuKtjIoU7PQEHRzhkp0NSJ/Pnzax1LpCNjx44lT548+PGCrYFzOPyVHIi8r7PDX/Lr3fUsoT9zAnrJ31MjUrCkc3Xq1KFjx44oFGsZw9E+HgQ9idI6Vqp1apAX+x9tZluGSZQeZ691HJEO2dvbs2DBAgCOsoaT+89xY6GfxqlSr6eHQjgx+zbbmQFAvYZ1ZYA4jUjBIpg+fTp58+alfr4viAmBw18+R5nkCCKxHu8N5tyS+2xlGoeC17J26yqtI4l0qmHDhrRp0waFiXWM4figZwTcj9Q6VqoTGWjkcOfnbGEK4QRToUIF+vTpo3WsdEsKFoGrqyt3795lxv4RWNlZ8PxoKNfliCxRIgOMHO36nK1MI4xAypQpQ69evbSOJdKxmTNn4uzszDNucz38dOylITkQSZTTg7048/QgF/kNg8HAkiVLMBhkWg2tSMEigNgJEjMWtMZ9cjZiiObUt14EPZJLQwl1cqAn518c5w/2oNfrWbJkCRYWFlrHEulY1qxZWbp0KbvW/kZp+xp4ngjj2jw5EEkoj/3BXFr6nI1MAGDQoEGUKVNG21DpnBQsIh7PQueZYvs5v4f9yuGvpbFeQjzZF8y1Fd5s5AcA+vbtS4UKFTROJQR8/vnnNG5TjypTswJwZpgXgQ/lQOS/RAUZOdL1BftYhD9e5MuXj9GjR2sdK92TgkXEc+73c3iGP2YbP/LwsA83FvtrHcmsRQbGXgo6zM/44EG2bNkYO3as1rGEiKdkDxesKgfwIOw6R7rIpaH/cnqIFyEe0VTOXofSH5Rh9uzZMkq1GZCCRcQzZMgQ8ufPTwAv2cciTg/2kl5D/+L0t174PwvjhCF2ivkff/wRR0dHjVMJEd+Ro0fof6U+K3VDeHzUnxuL5NLQ2zw9FMKNRbEHat3WfMqFi+dp3LixxqkESMEi/o+NjQ0//fQTAEd0q3gW8oCjXeXS0D95eiCEm0v8scSKI5vOMnHiRNq2bat1LCHeUKFCBZwyOuGjPDjMz5z69iVBj+VA5P9FhRg58vVzjMRQsqcLuWo5SCNbMyIFi3hD48aN+eSTT4hR0WzWT8LjQAi3lsulob+LCjZy+OvnAJTq7UKZZvkZPny4jM8gzJKjo2PcvDe/6RfjHfqcI3Ig8oazw17i+ziIyRafcyjjIiIiIrSOJP5GChbxj3766SesrKy4ZTrDFQ5xaqAXIc9kiO+/nBn6kgCPMDyy/kHlyVm1jiPEf2rbti3Vq1cnyhTBdv2PPDsYys2lciDyl+fHQrk2z4/9LMUz5hG/rP0Zk8mkdSzxN1KwiH9UoEABhgwZAsCjzGeICjJxROYaAuDZ4RCuL/DjKKuZ+vIrevXvrnUkIf6TTqdj7ty5GAwGLpr2c5sznBrkRbCHXBqKDjVx+Ktn+ODBIf1KIHYcG2loa16kYBFvNXz4cHbt2sWGoysxWOvw+DWEO78EaB1LU9GhJo58/ZwAXvKb5SIAqlWrpnEqIRLmgw8+oHfv3gBss51CeHAkR7u9SPcHImdHvCTwYRTbbKYSbYqiXr16NG3aVOtY4v9IwSLeys7OjsaNG5OpuC0fjskCwMmBXoT7xGicTDu/j35J0KNodtvNJDw6lMqVK9OxY0etYwmRYGPHjiV37ty07tgcvZXC47cQ7q4N1DqWZl7+HsbV2b5c5xhXI45haWnJ7NmzpT2aGZKCRSRIrk5wPucmIv2MnBzoqXUcTfhcDOfKTF/u8gdnw/ag0+mYN28eer18jUTqkTFjRu7evcv0hVNw/z4XAKcGeBLhm/4ORIzRiiPdXhClItjhMBWAgQMHUqRIEY2TiX/yTr+08+fPJ1++fNjY2FC+fHlOnDjx1mW3bt1K3bp1yZw5M46Ojri7u/Pbb7+9sdyWLVsoXrw41tbWFC9enG3btr1LNJEMwsLCKFPuA1Y+H8c1jnJ3dSAe+4O1jpWiTDGKI92eE2OKYafTFAC6d+9OuXLlNE4mROLZ2NgAUPZbV5yLWxHuY+TUt14ap0p5V2a+wvdKBC8y3MQ/2ptcuXIxcuRIrWOJt0h0wbJhwwb69+/PiBEjuHTpEtWrV6dhw4Z4eHj84/LHjx+nbt267N27lwsXLlCrVi0+/fRTLl26FLfMmTNnaN26NR06dODKlSt06NCBVq1ace7cuXd/ZSLJ2NnZ0alTJwB2Ok4jmkiO9XhBdFj6aUF/dY4vPhciOG2zgceBd3BxcWHChAlaxxLivVy4fJ5pqi33+IPbKwJ4diRE60gpJvBhFH+M8Qbgq9mfcvPmTdasWYODg4PGycTb6FQiW1tVqlSJcuXKsWDBgrj7ihUrRtOmTZk0aVKC1lGiRAlat27N999/D0Dr1q0JCgri119/jVumQYMGODs7s27dugStMygoCCcnJwIDA2Wk0WQQEhJC0aJFef78Oc0c+/BxUDfKDXXFfXI2raMlu6AnUawrcZ+YUBOGPjeZunsYw4YNo1u3blpHE+K99OrViwULFpDPpSj9/dbhUsiOL64WxMImbV/mVEqxq8ETnu4PIWctez47lFfarGgoofvvRH0qo6KiuHDhAvXq1Yt3f7169Th9+nSC1mEymQgODsbFxSXuvjNnzryxzvr16//rOiMjIwkKCop3E8nHwcGB6dOnA7A3Ygm+POfSj694dSVc42TJSynF8d6exISayF7Nju6zWnLjxg26dOmidTQh3tuECRPIlCkTj/xuc9ZxE4H3orjwg4/WsZLd3bWBPN0fwmPLS9j18JBiJZVIVMHy6tUrjEYjWbPGHygra9aseHkl7Prn9OnTCQ0NpVWrVnH3eXl5JXqdkyZNwsnJKe6WO3fuRLwS8S5atWpFzZo1iYyKYH+OWSgjHOn2ApMx7XaJfLA5iCd7gtFZQM3FOdDpddja2spw3SJNcHFxYeLEiQDsjplLML5cnPIK3xtpd4TXCN8YTg3wJIZoNjmNo37rmqxdu1brWCIB3um83/9Xo0qpBFWo69atY8yYMWzYsIEsWbK81zqHDx9OYGBg3O3p06eJeAXiXeh0OmbPno3BYODUi33ctzuL9+/hXJ+fNidSi/A3cryPJyaM/OzWm/VHlmM0GrWOJUSS6tKlC+XKlSM4LIjDbvMxRavYsVnS6IzOp771ItzHyLms63ny6j5ZsmThk08+0TqWSIBEFSyurq4YDIY3znx4e3u/cYbk/23YsIEuXbqwceNG6tSpE++xbNmyJXqd1tbWODo6xruJ5FeqVCn69u1Lz549aT6mBgBnv3tJ8NO0N1rmmWFehL+M4XLWnfz+8Djfffcdvr6+WscSIkkZDAbmzp0LwAGPjTyzvY7X6TBuLE57w/Y/OxLC7RUBBPCSnUHzAZg6dSpOTk4aJxMJkaiCxcrKivLly3PgwIF49x84cIAqVaq89Xnr1q3jyy+/ZO3atf9Yybq7u7+xzv379//rOoV2pk+fzvz586k6qCDZqtgRHWLi+DeeaWq0zBcnQ7m52J8QAtgaPguAcePGvXFmUIi0wN3dnS+//BKAO6V3A3BmqBehL9LO/GExESaOdn8BwNFC8wgND8Hd3Z0OHTponEwkmEqk9evXK0tLS7Vs2TJ18+ZN1b9/f2Vvb68eP36slFJq2LBhqkOHDnHLr127VllYWKh58+YpT0/PuFtAQEDcMqdOnVIGg0FNnjxZ3bp1S02ePFlZWFios2fPJjhXYGCgAlRgYGBiX5J4Dz5Xw9RPhvNqLtfUg21p428fE2lUa4rfVXO5ppoU7agAVbJkSRUdHa11NCGSjZeXl1qyZImKjopRGz+8r+ZyTe1r9UTrWEnm7Pdeai7X1FCXXxSgdDqdunDhgtaxhEr4/jvRBYtSSs2bN0/lyZNHWVlZqXLlyqljx47FPdapUydVo0aNuH/XqFFDAW/cOnXqFG+dmzZtUkWKFFGWlpaqaNGiasuWLYnKJAVLyrt3756qV6+eql+iuZrLNbUy920VFWLUOtZ7uzDFW83lmvo+42al0+kUoI4ePap1LCFSjPelMDVPf03N5Zp68luQ1nHem//dCDXf6rr6iUuqaJ4SClA9evTQOpb4U0L334keh8VcyTgsKe/ChQt8+OGHKKX4LutqcrwsTdkhrlSZknrHZgl6EsW64veIDjOxvODXXLr/O1988UWCxwMSIi0IDQ1lTpvNZNhVHqeCVnxxLfWOzaKUYlf9xzw9EEquenb4fXGMadOmceLECTJlyqR1PEEyjcMixN+VL1+erl27ArDVdjJGYrgyI3V3iTzZ35OYMEVI6XtceXgee3t7pk2bpnUsIVKMv78/xYsXZ8Ser3jleo/A+1FcmvpK61jv7P6mIJ4eCMVgraPGvJx07tyZ69evS7GSCknBIt7LDz/8gLOzM7cfX+dS8fWYYuB4r9Q5Xf3j3UE82h6M3gK6rm7E+fPnWbJkCbly5dI6mhApxtnZGXd3d0wmE5sdx2EkmgsTfQi4H6l1tESLCjJysn/sZK1FBtqSsaA1gExYmkrJuybei6urKzNmzABg7f2ZeNs84MXxMO6sCtA2WCJFh5k43if2h630AFcylbShbNmytGnTRuNkQqS8mTNn4uzszPWHlzmbfxXGSMWJVNgT8PfR3oR5xnA72yHaLK/Czp07tY4k3oMULOK9derUicaNGxMVFcWmTKMxEs3pwV5E+KWe6eovTPQh+HE0D13PYNM8/c1aK8TfZc+enTlz5gCwyWMOzy3u4PFbCA+2pJ4pUHwuh3N1ti/B+LI2fDwvX77kjz/+0DqWeA9SsIj3ptPpWLRoEc7Ozugco9EVCibcx8jZEd5aR0sQ/zuRXJr6ikB8WBYxhMrVK3Ly5EmtYwmhqbZt29KsWTNiYmLY5PI9MURzsr8nUcHmP9qzMimO9XyByaTYlXMSfoG+fPDBB4waNUrraOI9SMEikkSOHDk4ePAgFy5e4PMl5QG4sciPl7+HaZzs3ymlONbrBcZoE9uz/EBgSAAffPABlSpV0jqaEJrS6XQsWLCATJkycd/7JsedVxL6PIY/xpr/gcit5f68PBvOZetfOf38NywsLPj555+xsrLSOpp4D1KwiCRTrlw5bGxsyFnDniIdMoIi9ijHjCdHvLc+kOeHQ/nDchd/eB/CysqKlStXYmlpqXU0ITSXNWtW5s+fz2effcawOX0AuDLLl1dXzbcnYPirGE4PfUkgPmzSTwJg1KhRlClTRttg4r1JwSKSXExMDKdy/8wBm8X4XIzg+gLznBwxMtDIqYFe+OPFVsMUAMaOHUvJkiU1TiaE+WjVqhXbtm3jw3YFyf+5I8oYeyBirpMjnhka235uS4bxBIUHUL58eYYPH651LJEEpGARSe7gwYOMmTiS3VHz8eAG50a8JMzb/Brg/jHGm1CvaDbajSUkIohKlSoxePBgrWMJYXZ0Oh0A1WZlw8f2EV6nzbMnoNeZMG4tDyCGaApWzylnTNMYKVhEkmvQoAGtWrXCaDKy1mYUoUERnP3updax4vG7GcHVOb5c4RDXwk5ibW3NypUrsbCw0DqaEGYpOjqansO/YnxEUx5zldNDXxIVZD4NcJVJcbxP7OSGpb7MwoY9q7h9+7acMU1DpGARyWLevHlkyZKFZxH32MPc2EZwf5hHA1ylFCf6eqKM0OSzJvz4449MmzaNokWLah1NCLP111kKkzKxxnIkAS+D+GOc+TTAvbXcn5cXwtBliMF9cuz0IPny5dM4lUhKMpeQSDbbt2+nWbNmALRnPJ9VakPz0/nR6XWa5nqwNZB9zZ9isNbR9lYhHPNJzwEhEsLPz4+SJUvi6elJCarTwzCbdteL4VzUWtNckQFGVhW8wxrfSQTlf8DB83twdnbWNJNIOJlLSGiuadOmDBs2DIC1jOHIuQOaX/eODjNxpP9jdjCLIv1tpVgRIhFcXFzYsmULNjY23OAE64wTON5X+6k4fh/jzV7fFRxlNRcfnuHEiROa5hHJQwoWkawmTpxI+/btsbCwIJpITg99SWSgdte9z095ydyngznAMiac66b5D60QqY27uzvr169Hr9dzmi0sOfAjj3YGa5bH93oEK2avZhs/AjBt2jSaNGmiWR6RfKRgEclKp9OxbNkyTp06RY3CDQl/GcP58dpc9w58FMl3PwzmCgextLDi+zGj4no/CCES7rPPPmPu3LkA/Mpitn5zjpgIU4rnUEqxoOM2VqkRAPTt25dBgwaleA6RMqRgEcnOysqKChXLU+2n7AAcnXWD+2eep3iOQU3GctS4FoBfVv1MjRo1UjyDEGlFz549GT1yDAMyLcT2WXYu//gqxTPsnXGGiZe6E0M0TRo0Y8aMGXIQkoZJo1uRoubV/I0RxzqSzSkXF1+cwM7OLkW2O+e75fSd1AWAcYMnM2ra0BTZrhBp3d11ARxo+wwLWx1tbhfE0S1lGuBGhsRQ0KUEz6LvUsatMmfuHMHGxiZFti2SljS6FWapwrCsRBHBncCLNK3dGqMx+duzHNh/iAGTegDQsszXUqwIkYQKfeFE9up2PA9/SKVyVXj48GGKbPfKj750ip5KKZvq7Du1S4qVdEAKFpGiKjUow4z2v2CBFQfO7abOx3V59OhRsm7Tb78Oe5yoYFWflQfnJ+u2hEhvdDodH83JziYmctv3IpUruLN9+/Zk296jR48IehzFxSmvyE4Btv6yi6y5XJNte8J8SMEiUlyXhZ/S02U6Vthy9NgRSpUqxYIFCzCZkq7RnpeXFwBh3jEELc3Gt6xj0czl2GWSIbqFSGqupW35odN8slMQH39vmjVrRrt27fD19U2ybURERDBkyBAKFSrEnPYbMUYoctayp0ALaQKQXkjBIlKcpb2ePvPaM5wtFNJXIDQ0lF69erFixYr3XrfJZOKnn34if/78bNmyhbPDvYgKNFG4XF7KdM+eBOmFEP+k0fRSjHLeRF26oNfpWbt2LSVKlGDHjh3vve5z585RtmxZpk2bhtFo5Oipw+gMUP2n7NLINh2RgkVoomBrJ0p/VIQ+pmX0KDMGd3d3OnTo8F7rfPDgAbVq1aJ///6Eh4ezetF6bi0PAOCjuTnQG+SHTYjkYpPJguoT3fiM/gyzX0PRwsV4+fIlTZs2Zc+ePe+0zoiICIYNG0aVKlW4ffs22bJlY1CuhTRlIKV6ZyJTKWm3kp5ILyGhmVdXwtlY7gHKBJ8ecMOtTuz7Fh0dzVdffUXevHmpXLkylSpVwtX1n69R37lzh8OHD3P27Fk2b95MWFgY9vb2TJs6jUwr6uJzPoIiHTNS5+dcKfnShEiXTEbFpgoPeHU5goKdbTmSZQmnT5/myJEjGAwGALZt20bx4sUpVKgQev3bj5kPHDhAz549efDgAQDt27fn6yLfc31UJDauBtrfK4x1RkOKvC6RvBK6/5apaYVmXEvbUrKnC9fm+XGq/0tyXsqAwVLHlClTWL16dbxlCxQoQOXKlSlbtizdunUjQ4YMACxbtoxp06bFLVe7dm2WLVtG+BEnDp9/jmUGPe6Ts6bo6xIivdIbdFSfk51t1R9xf2U4A38fzYQJlnHFSlBQEM2bN0cphbOzM5UqVaJy5crY2Nhw7tw5unbtSsOGDYHYxrwPHjwgW7ZsLFq0iI8rNmRN4XsAuE/KKsVKOiRnWISmIvxiWFP4HhG+RqrNykbpfq48ffqUvXv3cvbsWc6ePcvt27fjPWf//v3UrVsXgL179/LTTz9RuXJlqlWrxscff0x0sGJN4buEexupMi0bZQdLDwIhUtKB9k+5uyaQrJVtaX7q9YSnDx484Msvv+T8+fNERES88bzBgwfHHYAEBwezbds2mjRpQsaMGTnU+Rm3VwaQpYItLc5pP4mqSDoJ3X9LwSI0d2OxH0e7v8DKSU+7u4WxyxL/xJ+/vz+///47Z8+e5eLFi3Tr1o1PPvnkres7OcCTK7N8yVjEii+uFsRgJU21hEhJoS+iWV34HjGhJj5emZOineLPnBwdHc3Vq1fjDkoiIiKoVKkSdevWpXTp0m+sz+tsGFvcY8d3aX42P9kqpcyAkyJlSMEiUg2TUbG54gN8LkZQrIsztZfmfOd1+d6IYEPp+ygjfPpbHtzqZUjCpEKIhLo4xYczw15im9WC9ncLYeX4bpdwlEmxudJDvM+HU/TLjHy8QtqjpTUy0q1INWKve+cA4NZyf17+EfZO61FKcbKfJ8oI+ZpmkGJFCA2V7p8Jp0JWhL+M4Y9x7z7h6a0V/nifD8fKUY/75GxJmFCkNlKwCLOQvYodRTpkBAXHv/FEmRJ/4u/h1iCeHQrFYK2j2gwZc0UILRms9VT/c8LTqz/54nfrzTYr/yUywMjZ4S8B+HBMFuyySj+R9EwKFmE23KdkxdJBj/fv4dz+OSBRz40OM3FyYOzotmWHuOKYzyoZEgohEiNPwwzk/TQDphhiz34msgXC76O9Cfcx4lzMmlLfZEqmlCK1kIJFmA377JZU+D4zAGeGeRH2MibBzz0/zpsQj2gc3CwpNyxzckUUQiRS1RnZ0FvpeHoglHvrAxP8PO8L4VybFzu0f/XZ2TFYSq+g9E4KFmFWSvfLhHNxa8K9jexr4YEx6r/nF3qwJZCLU14BUG1mNizt5GMthLnIWNCackNjhxY40vUFr67+96WhsJcx/Nr0CcoIBVo6kruOQ3LHFKmA/LILs2Kw0tNwqxtWjno8T4ZxvM+/n0Z+dTWCgx2fAVB6QCYKfO6UUlGFEAn04fdZyFXHnphQE3s/e0L4q7efPTVGmdjX3IOQZzFkLGJFrSXv3mtQpC1SsAiz41zEmrrrcoMObi7258ZCv39cLvxVDHs/e0JMmCJ3XXuqTJUeBEKYI72FjvobcuOY35Lgx9H81uopxug3D0SUUhz/xhPPU2FYOelptCMP1k4yoq2I9U4Fy/z588mXLx82NjaUL1+eEydOvHVZT09P2rZtS5EiRdDr9fTv3/+NZVauXIlOp3vj9k8jIYr0IW+jDLhPih1S/0RfT54fC433uDFa8VvLpwQ/jsaxgBX11udGbyHXuIUwVzYuFjTamQdLBz3Pj4RyaqDnG8tcX+DHzSX+oIN663LjXMRag6TCXCW6YNmwYQP9+/dnxIgRXLp0ierVq9OwYUM8PDz+cfnIyEgyZ87MiBEj/nEEw784Ojri6ekZ72ZjIzNxpmdlh7hSqI0TphjY18KDoMdRcY+dGujJ86OhWDroabTDDRsX6e4ohLnLVMKGOqtjB367NtePm0tfnz19fjSEk/1iixj3yVnJ01DGURLxJbpgmTFjBl26dOHrr7+mWLFizJo1i9y5c7NgwYJ/XD5v3rz89NNPdOzYESent7cv0Ol0ZMuWLd5NpG86nY5aS3OSuZwNEa+M7G3qQXSoiZtL/bg2N/aHru6aXGQqIYWtEKlF/s8cqTguCwDHennieTqMoMdR7Gv5FFMMFGrrRNlvZf4v8aZEFSxRUVFcuHCBevXqxbu/Xr16nD59+r2ChISEkCdPHnLlykXjxo25dOnSvy4fGRlJUFBQvJtIeyzt9DTc7oZtFgO+VyLY3egxx3rFHoVVGp+FfE1kGgYhUpsKIzJToLkjpmjFr597sLfJEyJeGclc3obaS3Oi08nlXfGmRBUsr169wmg0kjVr1nj3Z82aFS8vr3cOUbRoUVauXMnOnTtZt24dNjY2VK1alXv37r31OZMmTcLJySnuljt37nfevjBvGXJb0WCLG3pLHS+Oh2GKVhRo6Uj5ETLeihCpkU6vo/bKnGT6wIbwlzH4XovENqsFjbbnwcJW+oKIf/ZOn4z/r36VUu9VEVeuXJn27dtTunRpqlevzsaNGylcuDBz5sx563OGDx9OYGBg3O3p06fvvH1h/nJUs+ejebHDfLuWseHjFbnkKEyIVMzKwUCj7W7YZjZgsNbRcEtuHHJZah1LmLFEtVR0dXXFYDC8cTbF29v7jbMu70Ov1/Phhx/+6xkWa2trrK2lBXl6UqKrCzlr2ZPBzRKDlRyFCZHaOeazot29wsSEmrDPIcWK+HeJ+tW3srKifPnyHDhwIN79Bw4coEqVKkkWSinF5cuXyZ5dJrAT8WUsaC3FihBpiLWTQYoVkSCJ7gs6cOBAOnToQIUKFXB3d2fx4sV4eHjQo0cPIPZSzfPnz/nll1/innP58mUgtmGtj48Ply9fxsrKiuLFiwMwduxYKleuTKFChQgKCmL27NlcvnyZefPmJcFLFEIIIURql+iCpXXr1vj6+jJu3Dg8PT0pWbIke/fuJU+ePEDsQHH/PyZL2bJl4/7/woULrF27ljx58vD48WMAAgIC6NatG15eXjg5OVG2bFmOHz9OxYoV3+OlCSGEECKt0KnEzvdtpoKCgnByciIwMBBHR+nqKoQQQqQGCd1/S2MAIYQQQpg9KViEEEIIYfakYBGpRkSUifUHgrj9OFLrKEKIJHL6ahh7ToWQRloniGQkM8aJVEEpxbRVfhy5EIattY6532YlXw4rrWMJId7DicthjF78CoCgUBNt6kn7Q/F2coZFpArrDwRz5EIYAOGRilGLXhEUatQ4lRDiXT16EcXkn33j/r10RwDnboRrmEiYOylYhNk7dyOcpTsCAPjqUyeyZTLwwieGCct9MRrlNLIQqU1QqJFRi14RHqkoU9iaRlXtUQomLH/F05fRWscTZkoKFmHWnr6MZsLyVygFn1S1p10DR8Z3z4yNlY7ztyJY8mchI4RIHYxGxYTlvrzwiSFbJgOjv3alX2sXShawJjRc8f0iH0LDTVrHFGZIChZhtkLDTYxa6ENouKJEfiv6tnZBp9NRIJcVQzpmAmDjwWAO/h6qcVIhREIt2RHA+VsR2FjpGN89M04OBiwtdIz52hXXjAaeeMUwcaUvJpOcPRXxScEizJLJpJi40hePlzG4ZjQwtmtmLC1ez85cs5wd7erHNtD7cY0fdz2itIoqhEigg7+HsvFgMABDOrhQINfrhvMuTgbGd3fF0gLOXAtn5Z5ArWIKMyUFizBLK/cEcuZaOJYWMK6bKy5OhjeW6fypE5VL2hAVrRi10Ae/IGmEK4S5uusRxY9r/ABoV9+RmuXt31imSB5rBrWLPXu6+tcgjl8KS9GMwrxJwSLMzvFLYaz+NQiAQe0yUTSv9T8up9fr+K6zK7mzWuATYGTskldEx8hpZCHMjV+QkVELfYiKVlQuaUPnT53eumy9Sva0qJ0BgMm/+PLwuZw9FbGkYBFmxT/YyLRVsV0dW9TOQL1Kbx6F/Z2DrZ7xPTJjb6Pj2oNI1u8PSomYQohE+Gm9Hz4BRnJnteC7zq7o9bp/Xb57s4yUL2pDRKTihxXSG1DEkoJFmJVlOwIIjVAUym1J92YZE/Qct6yW9G/jAsDa34Lw9otJxoRCiMS4eDuCE5fD0eth9NeuONj+927HYNAx8qtMONrrefQiml0nQ1IgqTB3UrAIs3HnSSS/nont8dOnlQsGw78fhf1d7Qp2lCpoTWS0YtH2gGRKKIRIjBijYu4mfwA++8iB/DkTPjq1k4OBzo1jLx2t2BVIYIi0UUvvpGARZkEpxZyN/igFdSraUbJA/HYrd+7cYfLkydStW5egoDcv++h0Ovq0dEavgyPnw7hyLyKlogsh3mLn8RAee0bjaK/ny8YZ4z0WEBDA6tWradmyJY0bN2bBggV4enrGW6ZxNQfy57QkOMzEil3Sayi9k4JFmIWDv4dx81EUNtY6ujXNiFKKCxcuMGLECIoXL07RokUZPnw4gYGBODq+nm9k0qRJrFu3jqCgIArmtuKTqg4AzN3kj1HGcRBCMwHBRlbuDgCgSxMnMti93t107tyZzJkz06FDBzZv3syePXvo1asXOXLkoEaNGphMsQPHGQyxByIAu0+G8OCZNMBNz2TyQ6G5sAgTi/+8jNOufgZWLJnJ3Llz8fDwiFvG0tKS2rVr06NHD5RS6HQ6AgMDGT16NNHR0VhaWlK/fn0mTJrJkQvWPHgWzZ6TITT5KINGr0qI9G35rkBCwhUFc1lSqWgk8Pq7mCFDBmJiYihRogTNmjXDwcGB7du3c/bsWezs7NDrXxc3OV1CqFnOjqMXw5iz0Z+ZA7Kg0yX8crFIO+QMi9Dcmn1B+AYayZHZgha1HXnw4AEeHh7Y2dnRokUL1qxZg4+PD/v27aNp06ZxP1bR0dEMHjyYokWLEh0dze7du2lY7yNqFX8OxP5gygSJQqS8e0+j2HMqtqFsKdczFCyQn927d8c9PnDgQO7cucP169cZP348Q4cO5cyZMzx//pzp06fHLXfp0iUKFiyIwWcV1pY6rt6P5NhFGZslvZKCRWjquXc0mw/Htknp1Twj1lZ65s2bx9atW3n16hWbNm2ibdu2ODm9OW6Dq6srEydO5NatW1y/fp1SpUrh6enJuMENsYu+QlCoiZW75bq3ECnp7+3RXKL3MKBXK4KDg1m1alXcMnnz5qVw4cJvPDdHjhwUL1487t/btm0jMDCQkd8NxNpnLkopFm4NICJK5hpKj6RgEZqavyWA8PBQop7Mo0LR2CuUBoOBZs2aYWtrm+D1lChRgmPHjuHu7k5AQAB/7OqBMSaCnSdCePRCrnsLkVIOnw/j+oNIvG6uYMvSXhiNRjp27MiaNWsSva6xY8cyduxYAHasm8rz82N46Rct4y2lU1KwCM38fiOc4394cmVXO07tnco333zzXutzdnbmwIEDNGvWjK1bNlKzgjMmU2wDXKWkAa4QyS080sTCrf48+mMmt46NAaBfv36sWLECC4vEN5nU6XR8//33zJkzB4B751dy61B/1u7zw8tXxltKb6RgEZqIjlFMW36TS9tbEvTyEi4uLnTp0uW912tvb8/WrVupWrUqPZs7Y2Wp49ylZ5y4HJ4EqYUQ/2b1rwGc2T2Sx+dnATBu3DhmzpwZrxHtu/jmm29Ys2YNFhYWvLy3gwu7vmbOuudJkFikJlKwCE0sXn+N3UuaEup/l+zZc3D8+HEqVaqUpNvIlskC9/yPObeuNn0HTSBSrnsLkWw8X8Ww6VAwyhSNTqdj3rx5jBo1Ksl69LRt25YdO3ZgbW0Dysipa9FcvCPjLaUnUrCIFOftF8GIQe2JCH5GjlwFOH36FCVKlEiWbVmEniYmKogrRyYxcsq2ZNmGEAIWbvUnxqij9dfTOHLkCL169UrybTRq1IiTJ08wbPxq9AYr5m/yl3mG0hEpWESKa9dlJIHe17C2zciZU0fImzdvsm1rxHdDada6BwBzpvTizoOXybYtIdKrQ2efcfxSGHo99GntSo0aNZJtWxUqVKB7ixw42ut5+CKa1bseJdu2hHmRgkWkqLseUXhHFcfS1pUJk+fg5pY72be5evl0nLMUIjLUmxZfdJMGuEIkodDQcFp+VpereztTs1QY+XIkfL6gd+Vob+CLjy24feRburX9kHsPpT1LeiAFi0gxSinmbfInU546DJ12jsF926fIdu3s7Fiy7Gd0eguun9/JlJk/p8h2hUgP2ncZhr/3bUJfXaNt/Ywptt3PajgTGXCdqHA/mrX8Sg5E0gEpWESK2X3Mi2sPIrGx0tG3rVuKbrt5Y3fqNhsMwOgR/XjyxOM/niGE+C979x1m+4bYLseDRs4jf95sKbZtW1trFiz6BZ3eihsX9zP5x4Uptm2hDSlYRIrYsXMPLRoW5+X9XbSp50hm55Sfxmr1kjFkzFYWlzz1+eOOIcW3L0RaEhgYSPsOnQBF4fJtGTekZYpnaNWkPB83+w6A0SMHc//+/RTPIFKOFCwi2fn6+tLpyy5ERQQQE3CRVnW0mZAws7M1c5bupVjtH1l3SBEaLt2chXhXXbr2wf/VM2wy5GbpolkYDNpMSLhi/nCcc1YmOiqMz1t0wGiU+cPSKilYRLJSStG5Sw8C/V9il7EAc2ZNxdpKu49d6/pZyZXFAv9gE7/sDcDPz0+zLEKkVlu3bmXLplWg0/NFj/lUL59Zsyy5slgxbPQiDJYOXLtylkmTpmiWRSQvKVhEslq7di27dmxGp7fgs87zqevuomkeSwsdvVo4ExXmw6hBzalRqw5RUTLXkBCJ4ROaCVunvOQr14OJQxpoHYc+HUpStt54LG0y4R+TT+s4IplIwSKSjaenJz169gYgX4W+jB9YM8lGvXwflUvaUqaQJYFel7l+9RITJ07UOpIQqUZUtOL4vUJUaLmXocNHk9015duj/T9bGz0/jPyaSm2PcCuwGq8CZJ6htEgKFpFshg4dRkhwIBmylKZnn6EUyJX84zMk1JCvi1G0xngAJk2azOPHj7UNJEQqoJRi86EgPF/FkNXVkY6fuGodKU6divaULpqZiEjF0h2BmEzSRi2teaeCZf78+eTLlw8bGxvKly/PiRMn3rqsp6cnbdu2pUiRIuj1evr37/+Py23ZsoXixYtjbW1N8eLF2bZNhlFPzUwmE17+enQ6A6U/Hs/Xn2XSOlI8blkt6dm1LRlzuBMVFcmgQd9qHUkIsxYdHU2FCpUY98NUTMZIujXNiK2N+Rzz6vU6erd0RikTP/+8koKFi+Pj46N1LJGEEv1p27BhA/3792fEiBFcunSJ6tWr07BhQzw8/nlci8jISDJnzsyIESMoXbr0Py5z5swZWrduTYcOHbhy5QodOnSgVatWnDt3LrHxhJkIDlPYFhlP5XbHGditJhkzmF834o6fZKR8g7Gg07N162aOHDmidSQhzNa8efO4ePEPHp5fRJHcUKeindaR3lAsrzUNKtvx7NoKHj24w8iRI7WOJJKQTiVyeMBKlSpRrlw5FixYEHdfsWLFaNq0KZMmTfrX59asWZMyZcowa9asePe3bt2aoKAgfv3117j7GjRogLOzM+vWrUtQrqCgIJycnAgMDMTR0THhL0gkix/X+LL3VCgFclmycGg2zbo8/pf950L5qktPnt9YRfESpbhy+SIWFtpfkxfCnPj4+JC/QCFCggMpWnMyu1cNMKtLvH8XEGzkk67bOb2hBTqdjosXL1KmTBmtY4l/kdD9d6LOsERFRXHhwgXq1asX7/569epx+vTpd0tK7BmW/19n/fr1/3WdkZGRBAUFxbsJ7QUHB9OsRQe27L0GQL/WLmZbrADUrWhHo1bDsbB2wtM7mKdPn2odSQiz8913IwgJDsTBtSTdu31ltsUKQMYMBr7tWY8sBZuglKL3N31l2P40IlEFy6tXrzAajWTNmjXe/VmzZsXLy+udQ3h5eSV6nZMmTcLJySnuljt38k+iJ/7bDxMnsn3Laq7+2pW6Fe0oWcBa60j/SqfTMfSrApRtsoYPmu3HLzK71pGEMCuXL19m2bKlAJStO9bs2qP9k0+rO/Bxs5HoLWw4feoEmzdv1jqSSALv1GLq/7umKqXeu7tqYtc5fPhwAgMD425yZKy9Bw8eMH36DACKVx9G98+dNU6UMAVyWdGhhTt6gzWzN/gRHSNHY0JA7O9wz159UEqRpWAThveph4Od+TS0fRuDXsd33T/ArUxPAPr1H0RYWJjGqcT7StQnz9XVFYPB8MaZD29v7zfOkCRGtmzZEr1Oa2trHB0d492Etvr1H0RMdBTOuaoztG8LXBzNr6Ht23RunBHnDHqevAina78fuXHjhtaRhNDc1atX+f33s+gtbGjQ6nvqV7LXOlKClSxgzVfdBmDtkBPPF0/Zu/fX/36SMGuJKlisrKwoX748Bw4ciHf/gQMHqFKlyjuHcHd3f2Od+/fvf691ipR18OBB9uzegU5noFaz8TSrmboKSAc7PV2bZuTBmR/4ef4Qen/TX657i3RP2RahQst9FKs1jRHdS6HXm297tH/Su3UOytSfQrlmW7HKUu+/nyDMWqLP7Q0cOJClS5eyfPlybt26xYABA/Dw8KBHjx5A7KWajh07xnvO5cuXuXz5MiEhIfj4+HD58mVu3rwZ93i/fv3Yv38/U6ZM4fbt20yZMoWDBw++dcwWYV5iYmLo1bsfADlLduT7PpXMuqHt29SrZE/NRt3Q6a04dvQgu3bt0jqSEJqJMSp+2uCPvXMhvu7clsJu5tvQ9m1cHA0M6d0Ep2zlWbYzkMAQmRgxVVPvYN68eSpPnjzKyspKlStXTh07dizusU6dOqkaNWrEWx5445YnT554y2zatEkVKVJEWVpaqqJFi6otW7YkKlNgYKACVGBg4Lu8JPEeFi1arABlaeOsRs65p3Wc93LXI1LlKdtLASqXW34VERGhdSQhUtzTp0/V1EUnVa2eT9Rng5+qwJAYrSO9s5gYk+oy4YWq1fOJ+m7mRXX16lWtI4n/k9D9d6LHYTFXMg6LdrYdfsXg737EwSkzhzf2J5NT6mm78k+mrHjC999UJCrMm0mTpzBs6BCtIwmRolq0asuWzRsoVOV7Zk4ZxCdVHbSO9F6u3o+gfZ813DjQm2LFS3D18h/o9ebfeDi9SJZxWIT4f4EhRn7+NYI85XoxckjXVF+sAPRqnZsSNYYCMG7cDzK8t0hXzp07x5ZN60ApSpd3p6F76mlo+zYfFLTh04ZV0OktuXHtIr/8skrrSOIdSMEi3pmfnx8Lt/gSFGoifw5LmtXMoHWkJJHBTs+EEV/j4FqC8LAgvh06SutIQqQIpRRde8S2R8tetAU/DKqZ6hravs2gLwtTqNI3sf//7XeEhoZqnEgklhQs4p21+OJLxg+sQZD3Ffq3ccEiFTa0fZuGVTJQv9V4MuasgiFrK+kxJNKFtWs3cO3yOfQWtvTuNzpVNrR9GxdHA+O+H4hNhlz4vXrBuAlTtY4kEkkKFvFODhw8zJEDuwjzv8fHlVzNfkTbxNLpdEwf2ZgPm63jUWBBTl4J1zqSEMkqIiKCfgNj22sVrdyL/p2KaZwo6TX/2JWPPo09Yzpzxo88f/5c40QiMaRgEYlmNBrp2qM/APnKtGdEr4raBkomebJb0rpObAOwuRv9CQyO1DiREMlnzITp+Ho/xdo+GzMmD8PeNu3tHvR6HXMndcIpW3mio8Lo3nuY1pFEIqS9T6RIdrPnreDJg2tYWDkyedJYHO1Tf0Pbt2nX0JFM9iGc3j2Kkh98SExMjNaRhEhySiku3rfFwjojdZqPpF4V858v6F0VcrOmW9/J6C1seeKfhYhIGZsltZCCRSRKcHAw348aCUCVBgNoUc9N40TJy8YqdgRcr7vbePb4GhOnLtQ6khBJ7tAfYcS4tOCjTsdZOK3re88NZ+7GDKjNp9/8QeYS/Vi7P1jrOCKBpGARifLNoImEBL3E1tGNpbMHp/kfNoB6VXNQp1nstf3JE8fg7x+gbSAhklBwmIkFW/wB+KqZG7mypJ2Gtm9jZ6NnYMd8AKzfH8QTz2iNE4mEkIJFJFhouJHfDp4BoHOv8RTKk7oHk0qMZbP7Y+9cgPBQX7p+M07rOEIkCaUU9Zt04e7VfbhlNdCqTvoZdLN6GVsql7Th1dPfqduwOZGR0kbN3EnBIhJs5Z4gitX/mY/br2f6mHZax0lROTLb0nfwRAC2bZjHpav3NU4kxPtbtGInZw6t5Mb+3rStHY6lRdo/Y/oXnU5H96b23DzYm3tXdtF3yAytI4n/IAWLSJB7T6PYdiQYnU7HpOFNsLFOuw1t32bckBbkLFANkzGKjl0GaR1HiPcSHhHF8GHfAlC9flfqVS+ocaKUlyeHPZ26fw/A8kWTefj4pcaJxL+RgkX8p8ioGNp1HUtkRCC1ytvxYXFbrSNpwsJCz7w5M0Gn5/bVo+w5+kjrSEK8s6+/mUqAzz2sbF34ZdFYreNoZvak7rhkK0FMZBCtO8mBiDmTgkX8p54DZ/PHbxO5vL0ZPT5PP9e4/8lnDSvQ6Zv5VGxziF/2WxEabtI6khCJdvbCQzb8MgmAbwb9QJ7cabcb83+xtrLgp9lzADh/fA1LVh/ROJF4GylYxL+6cO0Zq5bEHn117NyTzM5pvwfBf1kwrSt53XLgE2BkyfYAreMIkShGk6Ldl30wRoeRM39Fpo7pqnUkzbVvWQv3WrHt8r4d1JvA4CiNE4l/IgWLeCujSdGu80BiooLImvsDfprcT+tIZsHWWs+gdi4ArFi9kz2HbmmcSIiEm7HkBA+v70WnM7D654UYDOmvPdo/2bBqBla2GQn0vsU3w1dqHUf8AwutAwjzNXH2Pu5c2AToWLFsARYW8nH5S7kiNlj7LOTq3kl0u1ub+9f3Y5sOGyKL1MXLN4Yjt/LxQaOVlMvzjJrVymodyWzkzpmF78fNZM2v/jwz1ufKvQhKF7LROpb4GznDIv6Rh2cYU8fHnlFp0OQrGtatonEi8zNhRHt0ekte3D/MgO/XaR1HiH+llGL6Gj8iohS1Pm7AsrnfaR3J7IwY/CVdvuoYO/npGj8io6SNmjmRgkW8QSlFx57TCPG7h61DJlYvl2nY/0n5MsXp2GUAACvnD+XCDV+NEwnxdr9su83pix5YWeoY3N4FvT79jLmSGN0/dyaTk4HHz/yZOP+s1nHE30jBIt6w70woMRk/JUexFvwwcQqZMrloHclszZ81moyubkSGvKBzj++JjlFaRxLiDT7+0Xw7sAfn1tWmVKbT5MpiqXUks+Vgq6dh6cecW1ebaWPaceVOoNaRxJ+kYBHxvAqIYf4Wf6zsXJn+0zIG9OmidSSzZmdnx4J5swG4fnox0xaf0ziREPEppegx5Gd8nhwHUxRfty6ndSSz16JRKawtdYQHPuarXhPkQMRMSMEi4iilmLTsPqHhiiJuVrSsnUHrSKnCF60+o0qNxihTDNN+6M/D5zIniTAfe497sXvtCAC+6TuEIkUKaZzI/Dk6OjJr1kwALh+bw6yVVzROJEAKFvE3u475MH9sPa7v+5rODaIxGOQad0KtWTmHzNmLkrt0Nyb/4idHZMIs+AUa6TtwFFFh3mTJno/JP0hD24Tq3OkLyleqjckYyZTx/bnrIQciWpOCRQDg7RdD3/5DiAh+ijHkFsULOmsdKVXJmzcvN29eI3+Jetx/Gs2qX+W6t9CWUoq+Y3bz8OJyAJYvnY+NjXTTTSidTsean+djsLDG1+MYnfvOJSpaDkS0JAWLwGRS9Bq5jSdXfgZg7arlODg4aJwq9XHNaEH/Nn8OKLf1PjceRmicSKRnmw+8ZMuyPoCiVZvOfNKogdaRUp0iRYowZux4AM7tHc3UpVc1TpS+ScEiWLPnObtX9QegY+ce1K9fV9tAqVjNcna4xuzhzNradOk3m/BIGcdBpLwXr2JYuiuYzPkbkCVbHpYsnKV1pFRr+NCBlC5bBde8ddh/Xsflu3IgohUpWNK5J57RDB82iMiQF2TLmY95s6dpHSnVK1cgHGNUMOf3jWXSImmsJ1KW0aSY/LMv0UZrmncaz/2713F0TN+Tlr4Pg8HA6ZMH+Hb0MiysMzLlF1+Z9FQjUrCkYzFGRfdh63h+cyPodGxc97NcCkoCQ77tT7kK1TDGhDFnSi/OXQ/VOpJIR37Z7cW1e2HY2egY2jETGTLId/p92dnZ0bO5M9kzGfDyjeHHXzy0jpQuScGSjq3+NRDvIHvsnNzo3XsA1atX1zpSmqDX69m04WesrO0JeHGW7v1/JCjUqHUskQ48eBbFiKF9ubi9BU0r+5Itk8z/lVTsbPR0bWzk+m/dmDG6OccuBGsdKd2RgiWduvU4ktX7gsiY/UM27fydH6f9oHWkNCV//vz8+GPslAbXjk5i1E9/aJxIpHVR0YoeQ9fgeXszwd6XKZZTzuwltfzZIeTlGYJeXqT3wMn4B8uBSEqSgiUdiogyMWGZJyYT1KpgR6OPskp3x2TwTe+eVKn2MSZjJCt/6sWBs9LVWSSfuWsfcGzbEAD69BtI1apVNU6U9ri5uTH7p1kA3Dz5I0OnnkIp6eqcUqRgSYemLb/DllnV8L+/ij4tnbSOk2bpdDrWr12BvUNGnLJX4Kf1r/D2i9E6lkiDLt8JZ/L4fkSHvyJfgWJMmTRe60hp1tddOlOrTiOUKYp1C3ux83iA1pHSDSlY0pkj50OYNak3kSHPCXu6ETtrOTpITrlz5+bhw/t80mYcYVGWjF/+ihij/M1F0vEPNtJt8GJ8HuxFb7Bg04ZVcsY0Gel0Otb8shSHDM6EvLrBgMGjePg8SutY6YIULOnIc59oevWfgJ/HESwsrdm8cTVWVlZax0rzsmTOxKgurtjb6Lh2L4T5G55qHUmkESaTYtCk01zYNxyAESNGUb58eY1TpX3Zs2dn6ZKFADw6P49uQzcSHiFdnZObFCzpRFS0oueIXdw+HTvOyty5cyhVqpTGqdKPHK4WdPg4lIvbWzJ+ZDfOXAvTOpJIA9bvD+KWhw4H5wJUrV6b0d+P0DpSutH6f+3deViN+fsH8Pc5p85pUVnahdKgrEOJsmTNYOxLxjL2kWGUZoYYhEHGziAjTZhByJYZW4bCt2gkRPZSoiaF9vWc+/dHP+c7oRn5Vs+pc7+u61zX9Dyfjnf3nDr3eZ7P83lcR2LylOnQ0bfAq3wDbAh8wfNZKtkHNSxbt26FlZUVtLS0YGdnh4sXL/7j+LCwMNjZ2UFLSwuNGzfGtm3bSu3fuXMnRCLRW4/8fF5RsKKsDriH03umA6TAiJFj8MXUKUJHUjvWpjnIfRGLtPjTmPqVD89nYf+Tmw/z8fPxDGjrN8TuA+cRfPQgJBKJ0LHUypbN63HqjyuobdIGIZG5OHWZr8yqTOVuWPbv3w8PDw989913iI6ORpcuXdC3b18kJr57IZ34+Hj069cPXbp0QXR0NObPn49Zs2bh0KFDpcbp6+sjOTm51IPPw1aM81ezsGbpZBTmpsLK2hYBP/8EkYjvxFzV7OzssH59yS3rYy/44MtFJ3k+C/sgr7Lk+G7jHSgI6O2gg4HO9VC3bl2hY6kdmUyGLvbmmDig5OKFVf53Ef+M57NUGionBwcHcnNzK7XNxsaGvLy83jl+zpw5ZGNjU2rbtGnTqGPHjsqvAwICyMDAoLxRSsnIyCAAlJGR8T89T03z9HkR9Z/9mKwcviEtHT2KjY0VOpJaUygUNGjISAJAMl1TWrvzgdCRWDUjlytowpyzJNbQojbOsykru1DoSGpPLleQy6g1JJbIqLurH+Xmy4WOVK287/t3uY6wFBYWIioqCi4uLqW2u7i4IDw8/J3fExER8db4Pn364OrVqygqKlJuy87ORqNGjWBhYYFPP/0U0dHR/5iloKAAmZmZpR6stMIiwvc70pCbL0L/EV/jcXwcbG1thY6l1kQiEX7ZtQMNGjVFQU4Kli2cjIgYPozM3t/PR59g/7bJUBTnw1B6HzrafBpIaGKxCE2Nn0EhL8CFI57w3nRN6Eg1UrkalrS0NMjlcpiYmJTabmJigpSUlHd+T0pKyjvHFxcXIy0tDQBgY2ODnTt3Ijg4GPv27YOWlhY6deqEBw8elJnFx8cHBgYGykeDBg3K86OohbU77yP2UQb0dcVYOMkQJsaGQkdiAPT09PD78SBoSrXx8skFTJ7xPZ6/5Pks7N/deJCH+d9OQ15mAoxNG+JA4G6IxXzthCpYt2Yl2rTrCHlhFnxXTUBwaJrQkWqcD3qlvzn/gYj+cU7Eu8b/fXvHjh0xduxYtGnTBl26dMGBAwfQtGlT/Pjjj2U+57x585CRkaF8PHnCl4r+3dkrr/DDorGIOjwYo51fwrgu31NElbRq1Qpbt25BPbPm0G/QD0t2pKGwiOezsLKlZ8gxfvoqPI87BYlEE8ePHeR5KypEU1MTvx07CD39eshOu40ZX7nj4ROez1KRytWwGBoaQiKRvHU0JTU19a2jKK+Zmpq+c7yGhgbq1av37lBiMdq3b/+PR1hkMhn09fVLPViJ+4kFmDT1K2SkXIU8/ynsbHWEjsTeYcrkibh69U8YmVohNr4QG/mySFaGwiLC5DlHcPNcyQq2q1avhYODg8Cp2JssLCxwYP8eQCRC0q29+Gzaer7fUAUqV8MilUphZ2eHkJCQUttDQkLg5OT0zu9xdHR8a/yZM2dgb28PTU3Nd34PEeH69eswMzMrTzwG4EWmHJ9NXY0nMb8CIhH27fkF1tbWQsdiZbA018GiyYYQi4A9B05iz+/PhI7EVAwRYZnfQ/y+awqI5Bg8dBRme8wUOhYrwyef9MGChUsAAFGnF2DmkgsoKuYPIhWivLN5AwMDSVNTk/z9/Sk2NpY8PDxIV1eXHj9+TEREXl5eNG7cOOX4uLg40tHRodmzZ1NsbCz5+/uTpqYmBQUFKccsXryYTp06RY8ePaLo6GiaOHEiaWho0JUrV947F18lRFRYpKBBUwNJJJIQAFr6/UqhI7H3NGXWOgJEVK9Rd7pyK1voOEyFHPwjg7pPTyDb7quprX1nysvLEzoS+xclVwOOoiYdZ1M3t8e0dk86KRQKoWOprPd9/y53w0JEtGXLFmrUqBFJpVJq164dhYWFKfeNHz+enJ2dS40PDQ2ltm3bklQqJUtLS/L19S2138PDgxo2bEhSqZSMjIzIxcWFwsPDy5VJ3RsWhUJB366KIA2pPgGg4SPH8S9INRIZGUmaUm0CQI3tplLSX3ypKiOKvJ1LPb9MoO7TE+jgHxkkl/PlstWFXC6niJu51OP///8dDc0UOpLKet/3bxFRzThpnpmZCQMDA2RkZKjlfJYjoVmYOLo3MpKvoHVbR0RGnIdMJhM6FiuHffsOYPRoVwCA06DVOLPPE7rafAWIukpKLcInritQ23IgBnRviDnj6vKCj9XQvjOZ2HYwGU9v/Yx9OxaifYtaQkdSOe/7/s1/DWuAa/fysSXoJVr02gSHzgMQcuooNyvV0GefjcTced4AgIjj8zBtfjAUihrxeYKVU3aeAsMnrsbt0MWICR6CaYO0uFmpplx71ULihYl4dHkVXMfNQnIaL2HwobhhqeaepRVj6Y40KBRA/x6NcfnCMRgbGwsdi30gn+Xe6DdgBEhRjP2+E/HD9utCR2JVTK4gTJ1zCJEnFwEAPGZNQ20DXYFTsQ8lFoux8ntPAEB8dACGTVqDXL6z8wfhhqUay8pVYNjE1Xh4Ixg2llJ8M6Yefwqr5kQiEYL270Kz5nYoLniFHbsO4MzlbKFjsSr0/eY/EbS95IqgQUPHYPEiL6Ejsf+R68jhmL+g5JL0y78twJS5hyHn+4iVG89hqaYKChUYPHkHTv3qBoBw4vQF9HXpInQsVkGSk5PhtTwITxSDIBEDy6YboUMLbaFjsUrmu+8uPKf1Rn5WElq07oioyFA+vVtDEBEGDhmN344FQqJZC18tCsa677rxh0zwHJYaTS4nTPzmEE7vnQmAMHrcVHzSu7PQsVgFMjMzQ8CmmejVXgdyBbDINwkxD/ieQzVZ0OlEfDtjEPKzkmBa3xrnQo5xs1KDiEQiHAwMwMd2XSAvysaW5SOwYluU0LGqFW5Yqhkigsf3ITjgOwGkKIJLv2HYHeDLXXoNJBaL8O24emhtVYjII5+j/5AJePysQOhYrBJcvpWHDXufgUgOg7pmiLh0luei1UBaWloI/eM4GjdpAwA4ei4Vh89nCZyq+uCGpZr5fssVbFvpCnlxLtp37IHjR/ZCIuG7tdZUmhoi9G4Rh4yUP/HkdhD6DJmF1BdF//6NrNqIjS/A0h1pkOqaw2PJbwi/+AcsLS2FjsUqiYGBASIuncHyH89Az6gltgS9xLmrfPT0fXDDUo38fDgOK7yGoLjgFZra2uNcyDFIpVKhY7FK1r+fC7Zs9QMA3I/cjn6u3sjK5asMaoL4pwVwW3Aa+YUEhxZaWDKjGZo3txU6FqtkxsbG+GZyWwx2rgUiYP6aMFy6li50LJXHDUs1ce5qDn4JkcCk6RCYN2iG8IunUKsWL0CkLqZPmwjvpasAAFFnfTBo/HrkF3LTUp2lviiCy6BpuLhvCCg1CN5TDKEh4VO76kIkEmHGiDqwkF3Bn4eGY8jQYYh5wKeH/gk3LNVA5O08rNyVDpFIhG+9luHOrcgy73TNaq7FC7/F9JlzAADnD83B6Bk7+aZq1VRGthwuw7zwMGoXQIRxn5pCW8Z/jtWNRCzClKH1IRYDaQlh6DdwLB4n8zy1svBviIo7G56CkWNnoaAgH93tdPDl8Dpqcdk2e7ctm1ZimOskgBQ4sW8BFmxNQmERNy3VyYtMOXoOWYAboesAACtXb8KkCaMFTsWE0rWLE4IOHoJYoomku8FwdhmHR0n5QsdSSbwOiwo7efEpRg3vj8zUG2huPxjXIw5DU4MPGas7uVyOkWPckCIZAZmBDRyaa2HJF4aQSfnzh6pLe1WMXoPn4EbYegDAt/OWYtWKhQKnYqpg5+5ATJo4FqSQw8J2EM6e2ItmljpCx6oSvA5LNXfsj0SMHOqCzNQb0KlVFzt9F3KzwgAAEokEhwL98OOirtCSihAZmw/PNXd5TouKS31RhG6feiible8W+XCzwpQmfD4Ku3bvg1isgaQ7x9DdZQRuPeRVrv+OGxYVFHQqDmNG9kZ2Wix09Y0QfikU7e3bCR2LqZh2zbTgM8MIuc8j8dNiBwz8fCPy+B4lKiklvRge61ORmVNy47uly9dh2RJecp+VNm7MCOzbHwSxRIpiOeC15TnuPOY5La9xw6Ji9gbfx/jPXJDz4j70apvgSkQY2rRpJXQspqLaNNGCbe1wyItyELLfE/3GrEZOHjctquRZWjFmr/8LKelydP50IYJPhGLh/NlCx2IqauTwQTh//gKGf7ENuQUSfLspFbcecdMCcMOiUn6/lAW3qSOR++oRaterj6tXLqIFr8nA/sXP29di/ORZAIDQw17oM3IZsnmdFpWQkJyPfqOW4VlqDiyMNbDxaxMM6OssdCym4rp26YC17vXR+iMZcvLkGDlpBS7f4HVauGFRAUSEPacysHbvSzTt8j3qW7ZCVORFNG3aROhorBoQiUQI8NuAL778FgDwn9+84TzACynpvCKukG7czUTnHq648ccSxF+YiXUexjCqrSF0LFZNaGuJ4TPDCFn3fsCdC0vRt+8nOH7+idCxBMUNi8CKiglLf4qHf3AGAGDK6M5IeBiNxo2tBE7GqhORSIRtm3/ALM+SSZzXzq1Gx26jedKeQI79kYhuPXsh6W4wRGINLJk/GYbcrLBy0paJsX7p55Bp6+NV8lW4DnHG+p3RqCEX95YbNywCyspV4NNxG7HMvS2yn9+Eu2sduA2tw/cGYh9EJBJh49ql+GHNZojEEuTlF+CbTem4dD1X6Ghqg4iw1j8Knw3tilfP/oRMWx+//XYCEz93FToaq6a6dHZE5OX/oI5hA+RlxGOOWw/MWPQbiuXq17RwwyKQpNRCdOrjjjOBs1FcmAlL6QkMctYTOharAeZ8PQOnz5zD2C83o7BYBG+/NBw4m6m2n8qqSrGc8OWCYHjN6Im8zATUM26Eq39GoF/f3kJHY9Vc69YtERsTiSa29igueIVtK4Zh4PgtyFazCfbcsAjg6u1X6NB1GGIubQYAzHSfj8BfNgucitUkvXt2xapZDTCgSy0oFArMdv8Ss7xPQK6Gn8qqQnauAt+sT0TARjcUF2SgWXMHxMZEomWL5kJHYzWEqakpbkRdQLfeQ0CKIpwO/AaTFl1HSnqx0NGqDK90W8UOnozD1InDkfFXNMQSTWza/BNmuE0UOharoYgIU93Xwf/HbyASS9Fv7Hrs3ToN+rp82rGiPE0twoJtz5GQUoy89Guom38Ih/b7QUtLS+horAZSKBSY/pUXbjxtDB3zfqijJ8aSL4zQ0lomdLQP9r7v39ywVJG8AgWW+d7C2gV9UJCTAi2d2jh29DBcencXOhqr4XJzc9Fv4BiE/XEUAPCR3Xjs2bkeDi3rCBusBjhwMh5rtl9CLTNnGNaWYMV0I3zUQCp0LKYGnr8sxnzf53iUVISs1CiM/KQBPCfZQSKufiui89L8KuR+YiGm+aQg/J4Bahk2h2n9JrgWdZmbFVYldHR0cO7MIUybUXKn54dRu9DD2RHLt0TwKaIPlJOnwMSvD2DcsA6I+m0aLPQSsWWOCTcrrMoY1dHARk8TdLDJx81T0+E1vSv6jt6A1Jc1dzkDblgqkUJB2PzLDbgtf4ik1GIY1dHAoQO/4OG9aNjaNBM6HlMjYrEY2zb/gCPHfkctfSPkvLiHRe7d0X/8drU6B14RbtzLhH2P6di5zhWFec9hXt8Kcz6vy2ussCqnoyXGrBF6aG5rC0VxHkL2e6Jtx6E4eemp0NEqBTcsleRllhyDJvrCY3Jn3AldhE5ttOE33xTODubQ1dUVOh5TU4MH9sPD+zFo79gbRAqkF1jgixXJCLvGlz7/G4Wi5JLlLp2dcPfydgDAqLFuuH/nKk+uZYIxMzND1JU/4PXdcojEGnh2/zcM6dsB7ktOoKCG3RCV57BUMCLCiYvJmP7lV3hy+zAAoHlrJ0SGn+FGhakMhUKBkPNXcSyqIe4+LgQAdGyWgbmTm8OgFk/IfVNSahGmzPZFyAEvKIrzoF2rLnYG/IyRwwcJHY0xpfCISAweOgrPU+IBkRhtu83GLzuWoUVj1Z4AznNYBPD4WQH6jtmIIX1a48ntwxCJJZj9jTduXrvAzQpTKWKxGH16OmDT1yYY3Ucf2Wm3sNLTHi3sh+DnoLuQK2rE55j/WV6BAv7HXmHysmTcf5gERXEe2th1w4O7N7lZYSrHydEBj+7fQP9BYwFSIPlZIr5ak4rVv6TjVZZc6Hj/Mz7CUgHy8hVYF3ADq5ZMQuZf1wEAZhZNseeXHejerUuVZmHsQ8yesxwb1ywCkQJiDW3Y9fDA9o1e+NhG9a64qwpEhOPnk+Ab+BAFGtYAgHZNRKhXHIy5X0+HWMyf9Zhq89+5D/FZHyP8TsmHZXHRMwzvoYupI1tCIlGtK4ne+/2baoiMjAwCQBkZGVX2byoUCjr3ZzaNmJdEXSbfIqmOEUm1atGiJauosLCwynIwVhGuXr1GNi07EgACQNoGljTBcy+9yCwWOlqVikvKo14jVpGGrDbp1rUh1/mP6dL1HFIoFEJHY6zcbj3Kp6krnpGhZW8SS2TUtocn/XnrpdCxSnnf928+wvIBiAj/iX6BZWv3o0C/P0QiEcwMNdDF+g4G92kBU1PTSv33GassRAQ//1/xzbffIuvVXwCA+rZD4LM2AIO61qrRC84lpxVh2Ybf8MtPC5GVdhsAUL+RLUL/OImPrBsJnI6xD5eVnYNOzv0Rcy0MAKClZ4EBny3Csvlj0bSRtsDp+AhLpSguVlDQ6Thq12M2aWrVIQDUymUD7fr9FRUU8qcvVnNkZmbSxKmeJJZoUpPOi6n79ATq65FIP+5Po5S0mnX08G58Do344ifSM2qpPLok09anpSvWU1FRkdDxGKsQCoWCdu4OpNr16itf51r6DanX8BX0n2tpgh5B5CMsFSi/UIGfD97A+nXrEHfjIBTyAgCAoYklli1bhmlTxlTov8eYqrh77z4SX5jg4PlcPEoqQvLdIDyN+Rn9hs/C9/PGoklDHaEjfhAiQvT9AuwPyUTI2TBEHxsJANDQ1MawkeOxad0SGBsbC5ySsYqXk5OD+YtWYcf2zcjNfgEAaOa8Et37jseo3vro/LF2la+Wy0vzV4BiOSHgWAq8vSYh+cFplDSlgFXTdvBeMAdjRw+HRFJzD5Ez9hoR4eqdfAzs1xkpCdcAALJa9eHUayqmThqNgb2soaut+hNR0zPk2Hs0GifP30O+TsmEeBEITy5NQT+XTljgNROGhoYCp2Ss8uXm5mLDjzvg5/8rPuq9B3IquReRZm4UOrU1wKRRnWFhUjUrN1fqKaEtW7aQpaUlyWQyateuHV24cOEfx4eGhlK7du1IJpORlZUV+fr6vjUmKCiIbG1tSSqVkq2tLR0+fLhcmSrjlJBCoSA3n2TSN7UjANTeqS+FnD3Pk++Y2kpLS6NZnt6kq2eoPKwMgGqb2dEno1bS2chsysmTCx2zlLSXRbTeP5wces8m3TpNCABJNGtRj2m3aENgOj19zqd9mHp7mVlMAcdf0sCvE0jboHHJadFa9allpy/Ie91pSkzJr9R//33fv8vdsAQGBpKmpib5+flRbGwsubu7k66uLiUkJLxzfFxcHOno6JC7uzvFxsaSn58faWpqUlBQkHJMeHg4SSQSWrFiBd25c4dWrFhBGhoadPny5ffOVVlzWKLu5JHv7osUE3O7Qp+XseosNzeXVq7eSk1sOyibFkNLF+o+PYFcvkqgBdtSafOuK3TzfmaVz+/KzZPTjQd5tCHgKrXvOYu0DaxKNVdiiSa1dXChP6NiqzQXY6ruSVIqde05nDRluqV+Z6S6JtTCcRKt2XGVUl9WfINfaXNYOnTogHbt2sHX11e5zdbWFoMHD4aPj89b4+fOnYvg4GDcuXNHuc3NzQ03btxAREQEAMDV1RWZmZk4efKkcswnn3yCOnXqYN++fe+VS1VWumVM3SQlJWHHziBkKxohVdEBSanFyMtIwOW9XSESS1GrXjPUt2yNFi3bwsnRHj26fgwzI13o6YihLRNBJCr/+XKFgpCTT8jKVSD+STrOhkYhMvIatE1642WRGYiApJideHDJGwAg0ZChrUMvTBg3AmNGDULt2rUruAqM1Rx5eXk4cuwU/AIOIPzC7yjMzwIAfDxwH35aMQgOLSr2yqL3ff8u1926CgsLERUVBS8vr1LbXVxcEB4e/s7viYiIgIuLS6ltffr0gb+/P4qKiqCpqYmIiAjMnj37rTEbNmwoM0tBQQEKCgqUX2dmZpbnR2GMVRALCwssXuABoGSuS9zTIqz58SyitfVRkJeJrOcxuPs8Bnf/3INDAQAgQjNnH5g3/wwSMVCcdQdxf26CTq3a0NLSeauBadZ2IMws2yM3nxB37wqunV2JgrwMFBVkoLggA/KiHOVYm+5aMLMZCaPaElh1cURd0aD/b1IGQk9Pr+qKwlg1pq2tjdGjhmD0qCEoKCjAseNnsGvvcbTp6Yx2NsIt81+uhiUtLQ1yuRwmJialtpuYmCAlJeWd35OSkvLO8cXFxUhLS4OZmVmZY8p6TgDw8fHBkiVLyhOfMVbJRCIRrC2k8P1hEraunIi4uDicv3AVoRev4vr1aMTdv468nHRItUpW35QrgLS/EpB450SZz5kraoy/ClsDAF6k5yA96fJbY/TrWqBJszYY69oE40fXRx09CYD6AHpXxo/JmNqQyWQYOXwARg4fIHSU8jUsr735CYiI/vGw7rvGv7m9vM85b948eHp6Kr/OzMxEgwYN/j08Y6xKiEQiWFtbw9raGlMmugIo+b1OS0uDtrY2NKQ6yMpR4FZsF5zpsB5p6S+Rm/P2XaOdujnBpnk96GiJUZjXBTH9foWZSV2YmdaDsVFdGBoa8ikextRAuRoWQ0NDSCSSt458pKamvnWE5DVTU9N3jtfQ0EC9evX+cUxZzwmUdH0ymaw88RljAhOJRDAyMlJ+rSUVo3snW3TvZPuez9AAzg687hFj6qhcCydIpVLY2dkhJCSk1PaQkBA4OTm983scHR3fGn/mzBnY29tDU1PzH8eU9ZyMMcYYUy/lPiXk6emJcePGwd7eHo6Ojti+fTsSExPh5uYGoORUzdOnT7F7924AJVcEbd68GZ6enpg6dSoiIiLg7+9f6uofd3d3dO3aFT/88AMGDRqEY8eO4ezZs7h06VIF/ZiMMcYYq87K3bC4uroiPT0dS5cuRXJyMlq2bIkTJ06gUaOSm4MlJycjMTFROd7KygonTpzA7NmzsWXLFpibm2PTpk0YNmyYcoyTkxMCAwOxYMECLFy4ENbW1ti/fz86dOhQAT8iY4wxxqo7XpqfMcYYY4J53/dv1b/5B2OMMcbUHjcsjDHGGFN53LAwxhhjTOVxw8IYY4wxlccNC2OMMcZUHjcsjDHGGFN53LAwxhhjTOVxw8IYY4wxlccNC2OMMcZUXrmX5ldVrxfszczMFDgJY4wxxt7X6/ftf1t4v8Y0LFlZWQCABg0aCJyEMcYYY+WVlZUFAwODMvfXmHsJKRQKPHv2DHp6ehCJRBX2vJmZmWjQoAGePHmi9vco4lqU4DqU4Dr8F9eiBNehBNehxPvWgYiQlZUFc3NziMVlz1SpMUdYxGIxLCwsKu359fX11fqF93dcixJchxJch//iWpTgOpTgOpR4nzr805GV13jSLWOMMcZUHjcsjDHGGFN53LD8C5lMBm9vb8hkMqGjCI5rUYLrUILr8F9cixJchxJchxIVXYcaM+mWMcYYYzUXH2FhjDHGmMrjhoUxxhhjKo8bFsYYY4ypPG5YGGOMMabyuGH5F1u3boWVlRW0tLRgZ2eHixcvCh2pUl24cAEDBgyAubk5RCIRjh49Wmo/EWHx4sUwNzeHtrY2unXrhtu3bwsTthL5+Pigffv20NPTg7GxMQYPHox79+6VGqMOtfD19UXr1q2VCz85Ojri5MmTyv3qUIN38fHxgUgkgoeHh3KbutRi8eLFEIlEpR6mpqbK/epSBwB4+vQpxo4di3r16kFHRwcff/wxoqKilPvVpRaWlpZvvSZEIhFmzJgBoALrQKxMgYGBpKmpSX5+fhQbG0vu7u6kq6tLCQkJQkerNCdOnKDvvvuODh06RADoyJEjpfavXLmS9PT06NChQxQTE0Ourq5kZmZGmZmZwgSuJH369KGAgAC6desWXb9+nfr3708NGzak7Oxs5Rh1qEVwcDD9/vvvdO/ePbp37x7Nnz+fNDU16datW0SkHjV4U2RkJFlaWlLr1q3J3d1duV1dauHt7U0tWrSg5ORk5SM1NVW5X13q8OLFC2rUqBFNmDCBrly5QvHx8XT27Fl6+PChcoy61CI1NbXU6yEkJIQA0Pnz54mo4urADcs/cHBwIDc3t1LbbGxsyMvLS6BEVevNhkWhUJCpqSmtXLlSuS0/P58MDAxo27ZtAiSsOqmpqQSAwsLCiEi9a1GnTh3asWOHWtYgKyuLmjRpQiEhIeTs7KxsWNSpFt7e3tSmTZt37lOnOsydO5c6d+5c5n51qsWb3N3dydramhQKRYXWgU8JlaGwsBBRUVFwcXEptd3FxQXh4eECpRJWfHw8UlJSStVEJpPB2dm5xtckIyMDAFC3bl0A6lkLuVyOwMBA5OTkwNHRUS1rMGPGDPTv3x+9evUqtV3davHgwQOYm5vDysoKo0aNQlxcHAD1qkNwcDDs7e0xYsQIGBsbo23btvDz81PuV6da/F1hYSF+/fVXTJo0CSKRqELrwA1LGdLS0iCXy2FiYlJqu4mJCVJSUgRKJazXP7e61YSI4Onpic6dO6Nly5YA1KsWMTExqFWrFmQyGdzc3HDkyBE0b95crWoAAIGBgbh27Rp8fHze2qdOtejQoQN2796N06dPw8/PDykpKXByckJ6erpa1SEuLg6+vr5o0qQJTp8+DTc3N8yaNQu7d+8GoF6vib87evQoXr16hQkTJgCo2DrUmLs1VxaRSFTqayJ6a5u6UbeazJw5Ezdv3sSlS5fe2qcOtWjWrBmuX7+OV69e4dChQxg/fjzCwsKU+9WhBk+ePIG7uzvOnDkDLS2tMsepQy369u2r/O9WrVrB0dER1tbW2LVrFzp27AhAPeqgUChgb2+PFStWAADatm2L27dvw9fXF59//rlynDrU4u/8/f3Rt29fmJubl9peEXXgIyxlMDQ0hEQieasDTE1NfatTVBevrwRQp5p89dVXCA4Oxvnz52FhYaHcrk61kEql+Oijj2Bvbw8fHx+0adMGGzduVKsaREVFITU1FXZ2dtDQ0ICGhgbCwsKwadMmaGhoKH9edajFm3R1ddGqVSs8ePBArV4TZmZmaN68ealttra2SExMBKBefyNeS0hIwNmzZzFlyhTltoqsAzcsZZBKpbCzs0NISEip7SEhIXBychIolbCsrKxgampaqiaFhYUICwurcTUhIsycOROHDx/GuXPnYGVlVWq/OtXiTUSEgoICtapBz549ERMTg+vXrysf9vb2GDNmDK5fv47GjRurTS3eVFBQgDt37sDMzEytXhOdOnV6a6mD+/fvo1GjRgDU829EQEAAjI2N0b9/f+W2Cq1DhUwJrqFeX9bs7+9PsbGx5OHhQbq6uvT48WOho1WarKwsio6OpujoaAJA69ato+joaOWl3CtXriQDAwM6fPgwxcTE0GeffVYjL9ObPn06GRgYUGhoaKnL9XJzc5Vj1KEW8+bNowsXLlB8fDzdvHmT5s+fT2KxmM6cOUNE6lGDsvz9KiEi9anF119/TaGhoRQXF0eXL1+mTz/9lPT09JR/F9WlDpGRkaShoUHLly+nBw8e0J49e0hHR4d+/fVX5Rh1qQURkVwup4YNG9LcuXPf2ldRdeCG5V9s2bKFGjVqRFKplNq1a6e8rLWmOn/+PAF46zF+/HgiKrlUz9vbm0xNTUkmk1HXrl0pJiZG2NCV4F01AEABAQHKMepQi0mTJilf/0ZGRtSzZ09ls0KkHjUoy5sNi7rU4vUaGpqammRubk5Dhw6l27dvK/erSx2IiI4fP04tW7YkmUxGNjY2tH379lL71akWp0+fJgB07969t/ZVVB1ERET/wxEgxhhjjLFKx3NYGGOMMabyuGFhjDHGmMrjhoUxxhhjKo8bFsYYY4ypPG5YGGOMMabyuGFhjDHGmMrjhoUxxhhjKo8bFsYYY4ypPG5YGGOMMabyuGFhjDHGmMrjhoUxxhhjKo8bFsYYY4ypvP8DOWG1tUvv03QAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sep=3010\n",
    "bvbv = dataset.bvec.reshape(dataset.len,dataset.nst,dataset.nat,3)\n",
    "# green is counter-clockwise\n",
    "greenarc = np.arange(sep,sep+34)\n",
    "# red is clockwise\n",
    "redarc = np.arange(sep+34,sep+69)\n",
    "\n",
    "reorder = np.concatenate((greenarc,redarc[::-1]),axis=0)\n",
    "# Energies, around S1/S0 CI\n",
    "plt.plot(dataset.energy[reorder,0],color='royalblue')\n",
    "plt.plot(dataset.energy[reorder,1],color='darkviolet')\n",
    "plt.plot(dataset.energy[reorder,2],color='orange')\n",
    "plt.plot(Ev[reorder],'--',color='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "f1c835b1-a5c2-4849-8efa-58f97d5b6fba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x16e36ffe0>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ist = 0\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4.))\n",
    "fig.suptitle('S0-S1 sNACV, with exact energy gaps')\n",
    "ax1.set_title('Norm')\n",
    "ax2.set_title('Colinearity')\n",
    "ax1.plot(np.sqrt( (dataset.nac[reorder,ist]**2).sum(axis=(1,2)) ), color='black')\n",
    "ax1.plot(np.sqrt( (spNv[reorder,ist]**2).sum(axis=(1,2)) ),'.')\n",
    "ax2.plot((spNv[reorder,ist]*dataset.nac[reorder,ist]).sum(axis=(1,2)) / (np.sqrt( (dataset.nac[reorder,ist]**2).sum(axis=(1,2)) )*np.sqrt( (spNv[reorder,ist]**2).sum(axis=(1,2)) ))  ,'--')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5117d5b7-7eb7-4896-824f-a791482443a4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x16e3b3d40>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ist = 0\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4.))\n",
    "fig.suptitle('S0-S1 sNACV, with ML energy gaps')\n",
    "ax1.set_title('Norm')\n",
    "ax2.set_title('Colinearity')\n",
    "ax1.plot(np.sqrt( (dataset.nac[reorder,ist]**2).sum(axis=(1,2)) ), color='black')\n",
    "ax1.plot(np.sqrt( (sNv[reorder,ist]**2).sum(axis=(1,2)) ),'.')\n",
    "ax2.plot((sNv[reorder,ist]*dataset.nac[reorder,ist]).sum(axis=(1,2)) / (np.sqrt( (dataset.nac[reorder,ist]**2).sum(axis=(1,2)) )*np.sqrt( (sNv[reorder,ist]**2).sum(axis=(1,2)) ))  ,'--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "968e434f-8b10-4798-b7ea-816c72eb6099",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x16e3fdb50>,\n",
       " <matplotlib.lines.Line2D at 0x16e3fdc40>,\n",
       " <matplotlib.lines.Line2D at 0x16e348b00>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Energies, around S2/S1 CI\n",
    "idx = np.arange(3840,3875)\n",
    "plt.plot(dataset.energy[idx,0],color='royalblue')\n",
    "plt.plot(dataset.energy[idx,1],color='darkviolet')\n",
    "plt.plot(dataset.energy[idx,2],color='orange')\n",
    "plt.plot(Ev[idx],'--',color='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "48d7a4cd-184a-405c-aa36-17faa88f1a5d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x15a7d46e0>]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ist = 2\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4.))\n",
    "fig.suptitle('S1-S2 sNACV, with exact energy gaps')\n",
    "ax1.set_title('Norm')\n",
    "ax2.set_title('Colinearity')\n",
    "ax1.plot(np.sqrt( (dataset.nac[idx,ist]**2).sum(axis=(1,2)) ), color='black')\n",
    "ax1.plot(np.sqrt( (spNv[idx,ist]**2).sum(axis=(1,2)) ),'.')\n",
    "ax2.plot((spNv[idx,ist]*dataset.nac[idx,ist]).sum(axis=(1,2)) / (np.sqrt( (dataset.nac[idx,ist]**2).sum(axis=(1,2)) )*np.sqrt( (spNv[idx,ist]**2).sum(axis=(1,2)) ))  ,'--')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a0f671b3-7afe-4be6-97f1-21dfc64ca13e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x179754170>]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ist = 2\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4.))\n",
    "fig.suptitle('S0-S1 sNACV, with ML energy gaps')\n",
    "ax1.set_title('Norm')\n",
    "ax1.set_yscale('log')\n",
    "ax2.set_title('Colinearity')\n",
    "ax1.plot(np.sqrt( (dataset.nac[idx,ist]**2).sum(axis=(1,2)) ), color='black')\n",
    "ax1.plot(np.sqrt( (sNv[idx,ist]**2).sum(axis=(1,2)) ),'.')\n",
    "ax2.plot((sNv[idx,ist]*dataset.nac[idx,ist]).sum(axis=(1,2)) / (np.sqrt( (dataset.nac[idx,ist]**2).sum(axis=(1,2)) )*np.sqrt( (sNv[idx,ist]**2).sum(axis=(1,2)) ))  ,'--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1017b2f0-864d-4cf4-9528-f6b3305b5825",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/dp-NN-manip-ch2nh2p-dyad.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5752501a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Provided as Supplementary Material of \n",
    "# \"Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings\"\n",
    "# Lucien Dupuy, Neepa T. Maitra\n",
    "#\n",
    "# Notebook showing prediction mode of ML models\n",
    "################################################\n",
    "# Requires:Latest version of jax, flax, optax\n",
    "# set environmental variables for jax\n",
    "# %env XLA_PYTHON_CLIENT_PREALLOCATE=false\n",
    "# percentage of gpu memory allocation, make sure it is enough!\n",
    "#%env XLA_PYTHON_CLIENT_MEM_FRACTION=.60 \n",
    "#%env CUDA_VISIBLE_DEVICES=0\n",
    "# %env JAX_ENABLE_X64=True # use float32/64\n",
    "import functools  \n",
    "import json, argparse, os, sys, glob\n",
    "import numpy as np \n",
    "import matplotlib.pyplot as plt\n",
    "import time\n",
    "from typing import Sequence, Callable, Any\n",
    "import pickle\n",
    "from collections import Counter\n",
    "import math\n",
    "import itertools #\n",
    "from modules.NNhandler_ch2nh2p_dyad import deepml # NN\n",
    "from modules.DpDataset_ch2nh2p_dyad import DpDataset # Dataset\n",
    "np.set_printoptions(precision=5, suppress=True)\n",
    "eHeV=27.21138505   # 1 Hartree in eV\n",
    "angstrom=1.88973 # 1 angstrom in a.u."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a823dc2f-6d0a-4226-8235-dcc5ed928ae2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "datafile: ./refdata/\n",
      "Number of data elements used to constitue validation set: 0\n",
      "Number of data elements used to constitue test set 0\n",
      "self.atomtype :\n",
      "['C', 'N', 'H', 'H', 'H', 'H']\n",
      "self.atomAnum :\n",
      "[6. 7. 1. 1. 1. 1.]\n",
      "# of atoms: 6\n",
      "self.at_type_to_Anum :\n",
      "{'N': 7.0, 'C': 6.0, 'H': 1.0}\n",
      "# of different atomic species: 3\n",
      "# of each atom :\n",
      "N -> 1\n",
      "C -> 1\n",
      "H -> 4\n",
      "self.index :\n",
      "[array([1]), array([0]), array([2, 3, 4, 5])]\n",
      "# of datapoints: 4000\n",
      "shape of energy: (4000, 3)\n",
      "shape of force: (4000, 3, 6, 3)\n",
      "shape of nac: (4000, 3, 6, 3)\n",
      "# of states: 3\n",
      "dataset loaded\n"
     ]
    }
   ],
   "source": [
    "# Here is what you edit\n",
    "sbfile = \"input.json\"\n",
    "with open(sbfile, \"r\") as read_file:\n",
    "    inputdata = json.load(read_file)  \n",
    "# Second, load reference data \n",
    "datafile=inputdata[\"training\"][\"training_data\"]['datafile']\n",
    "print(\"datafile:\",datafile)        \n",
    "vs = inputdata[\"training\"][\"training_data\"]['v_size']\n",
    "print('Number of data elements used to constitue validation set:', vs)\n",
    "tts = inputdata[\"training\"][\"training_data\"]['tt_size']\n",
    "print('Number of data elements used to constitue test set', tts)\n",
    "dataset = DpDataset(datafile, 1, vs, tts) \n",
    "print('dataset loaded')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "85249ce2-168b-4166-973a-8c6ae57278b4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "model loaded\n",
      "variables loaded\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2024-09-10 16:36:25.561138: E external/xla/xla/service/slow_operation_alarm.cc:65] \n",
      "********************************\n",
      "[Compiling module jit_get_e_f_n] Slow compile? XLA was built without compiler optimizations, which can be slow. Try rebuilding with -c opt.\n",
      "********************************\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- 21.74685311317444 seconds ---\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2024-09-10 16:36:32.677222: E external/xla/xla/service/slow_operation_alarm.cc:133] The operation took 17.122248s\n",
      "\n",
      "********************************\n",
      "[Compiling module jit_get_e_f_n] Slow compile? XLA was built without compiler optimizations, which can be slow. Try rebuilding with -c opt.\n",
      "********************************\n"
     ]
    }
   ],
   "source": [
    "# load NN\n",
    "modeldir = 'NNs/dyad'\n",
    "NNdeepml = deepml(mdir=modeldir) \n",
    "start_time = time.time()\n",
    "Ev, Fv, Nv = NNdeepml.get_data(dataset.coord[0])\n",
    "print(\"--- %s seconds ---\" % (time.time() - start_time))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0e2ce0de-ad00-45d7-9a70-44dc8b244a55",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- 2.2419440746307373 seconds ---\n",
      "Energies: MAE and RMSE\n",
      "0.001251783275008548 0.001932511292672743\n",
      "Forces: MAE and RMSE\n",
      "0.003695673399907256 0.006069347420470576\n"
     ]
    }
   ],
   "source": [
    "Ev = np.zeros((dataset.len,)+Ev.shape)\n",
    "Fv = np.zeros((dataset.len,)+Fv.shape)\n",
    "numbnac= (dataset.nst*(dataset.nst-1)) // 2\n",
    "Nv = np.zeros((dataset.len,numbnac,dataset.nat,3))\n",
    "sNv = np.zeros((dataset.len,numbnac,dataset.nat,3))\n",
    "\n",
    "start_time = time.time()\n",
    "for icoord in range(dataset.len):\n",
    "    Ev[icoord], Fv[icoord], Nv[icoord] = NNdeepml.get_data(dataset.coord[icoord])\n",
    "print(\"--- %s seconds ---\" % (time.time() - start_time))\n",
    "\n",
    "\n",
    "# Correct sign of NACs\n",
    "for idata in range(Nv.shape[0]):\n",
    "    for n in range(Nv.shape[1]):\n",
    "        dotprod = np.dot(Nv[idata,n].flatten(),dataset.nac[idata,n].flatten())\n",
    "        sNv[idata,n] = np.sign(dotprod) * Nv[idata,n]\n",
    "\n",
    "# ML gaps\n",
    "ediff = np.array( \\\n",
    "            [Ev[:,istate]-Ev[:,jstate] \\\n",
    "                for jstate in range(dataset.nst) for istate in range(jstate+1,dataset.nst)]).swapaxes(1,0)\n",
    "#Exact gaps\n",
    "pediff = np.array( \\\n",
    "            [dataset.energy[:,istate]-dataset.energy[:,jstate] \\\n",
    "                for jstate in range(dataset.nst) for istate in range(jstate+1,dataset.nst)]).swapaxes(1,0)\n",
    "\n",
    "sBv = sNv * ediff[...,None,None]\n",
    "# NACs with exact gaps\n",
    "spNv = sBv / pediff[...,None,None]\n",
    "\n",
    "\n",
    "#RMSE\n",
    "print('Energies: MAE and RMSE')\n",
    "e_mae = np.abs(Ev-dataset.energy).mean()\n",
    "e_rmse = np.sqrt(((Ev-dataset.energy)**2).mean())\n",
    "print(e_mae,e_rmse)\n",
    "print('Forces: MAE and RMSE')\n",
    "f_mae = np.abs(Fv-dataset.force).mean()\n",
    "f_rmse = np.sqrt(((Fv-dataset.force)**2).mean())\n",
    "print(f_mae,f_rmse)    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "913428c1-6aaf-4a41-a8b4-98c0628ebd38",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA9UAAAGHCAYAAAC+k3HKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8fJSN1AAAACXBIWXMAAA9hAAAPYQGoP6dpAACv/ElEQVR4nOzdeZzN1R/H8dedYWasYx80YwihJGVrSIWQpT2UGkvWpJKkpAWJRBottkxIJSotJJokKdsQLT8qS4yLsWbGOszM9/fHNfd+7zKrmbkzd97Px+M+3HO+5/u95+r3+/p+7jnncyyGYRiIiIiIiIiISLb5ebsDIiIiIiIiIoWVgmoRERERERGRHFJQLSIiIiIiIpJDCqpFREREREREckhBtYiIiIiIiEgOKagWERERERERySEF1SIiIiIiIiI5pKBaREREREREJIcUVIuIiIiIiIjkkIJqERHxCfPmzcNisdhfQUFBVK1alTZt2jBx4kSOHDnitb6NGTMGi8Xitc93dfDgQcaMGcO2bdvcjvXp04fSpUvnSz8sFgtjxozJl88SERHJKwqqRUTEp8ydO5f169cTExPDu+++S+PGjZk0aRINGjTg+++/93b3CoSDBw8yduxYj0G1iIiIZE8xb3dAREQkNzVs2JCmTZvay/fddx9PPfUUN910E/feey87d+4kJCTEiz0UERERX6KRahER8Xk1atTgjTfe4NSpU8yaNQuABQsWYLFYWL9+vVv7cePGUbx4cQ4ePAhATEwMd911F6GhoQQFBVGnTh0GDRrEsWPH3M795ptvaNy4MYGBgdSqVYspU6ZkuZ+33norDRs2ZP369bRs2ZISJUpQs2ZN5s6da7/2DTfcQMmSJbn22mtZsWKF2zV27txJz549qVKlCoGBgTRo0IB3333XfvzHH3+kWbNmAPTt29c+Xd51GvauXbvo3LkzpUuXJiwsjKeffpqkpCSnNidOnGDIkCFcccUVBAQEcOWVVzJ69Gi3domJiQwYMICKFStSunRpbr/9dv75558s/72IiIgUZBqpFhGRIqFz5874+/vz008/AdCjRw9GjhzJu+++S0REhL1dcnIys2bN4p577qF69eoA7N69m4iICPr3709wcDB79+5l6tSp3HTTTfzxxx8UL14cgFWrVnHXXXcRERHBJ598QkpKCq+//jqHDx/Ocj/j4+Pp27cvI0eOJDQ0lLfffptHHnmE/fv389lnn/H8888THBzMuHHjuPvuu9mzZ4+9n9u3b6dly5b2HxGqVq3KypUreeKJJzh27Bgvv/wyN9xwA3PnzqVv37688MILdOnSBYDQ0FB7Hy5evMidd95Jv379ePrpp/npp5945ZVXCA4O5qWXXgLg/PnztGnTht27dzN27FgaNWrE2rVrmThxItu2beObb74BwDAM7r77btatW8dLL71Es2bN+OWXX+jUqVNO/1OKiIgULIaIiIgPmDt3rgEYsbGx6bYJCQkxGjRoYC+//PLLRkBAgHH48GF73aJFiwzAWLNmjcdrpKamGhcvXjT27dtnAMZXX31lP9aiRQujevXqxrlz5+x1iYmJRoUKFYys/JN7yy23GICxefNme93x48cNf39/o0SJEsaBAwfs9du2bTMA46233rLXdezY0QgNDTUSEhKcrjt06FAjKCjIOHHihGEYhhEbG2sAxty5c9360Lt3bwMwFi9e7FTfuXNno169evbyzJkzPbabNGmSARjfffedYRiG8e233xqAMW3aNKd2r776qgEYL7/8cqZ/LyIiIgWZpn+LiEiRYRiGU/nRRx8F4L333rPXvfPOO1x77bXcfPPN9rojR44wePBgwsLCKFasGMWLFyc8PByAHTt2AHDmzBliY2O59957CQoKsp9bpkwZ7rjjjiz3sVq1ajRp0sRerlChAlWqVKFx48b2EWmABg0aALBv3z7ANnK8atUq7rnnHkqWLElycrL91blzZ86fP8+GDRuy1AeLxeLW50aNGtk/C+CHH36gVKlS3H///U7t+vTpA9hG7QFWr14NwEMPPeTUrmfPnlnqi4iISEGnoFpERIqEM2fOcPz4cafANCQkhB49ejBr1ixSUlL4/fffWbt2LUOHDrW3SU1NpUOHDixZsoSRI0eyatUqNm3aZA9Qz507B8B///1HamoqVatWdftsT3XpqVChgltdQECAW31AQABgC6YBjh8/TnJyMm+//TbFixd3enXu3BnA4xpwT0qWLOn0wwBAYGCg/bPSPq9q1apuW4VVqVKFYsWKcfz4cXu7YsWKUbFiRad22fk7ERERKci0plpERIqEb775hpSUFG699Van+ieffJIFCxbw1VdfsWLFCsqVK+c0qvrnn3/y22+/MW/ePHr37m2v37Vrl9N1ypcvj8ViIT4+3u2zPdXltvLly+Pv709kZCSPPfaYxza1atXKtc+rWLEiGzduxDAMp8D6yJEjJCcnU6lSJXu75ORkjh8/7hRY58ffiYiISH7QSLWIiPi8uLg4RowYQXBwMIMGDXI61qRJE1q2bMmkSZP46KOP6NOnD6VKlbIfTwsYAwMDnc5LyyKeplSpUjRv3pwlS5Y4jeieOnWKpUuX5vZXclOyZEnatGnD1q1badSoEU2bNnV7pQW1ad8lbZQ9J9q1a8fp06f58ssvneo/+OAD+3GANm3aAPDRRx85tfv4449z/NkiIiIFiUaqRUTEp/z555/2tcRHjhxh7dq1zJ07F39/f7744gsqV67sds6TTz5Jjx49sFgsDBkyxOlY/fr1qV27Ns899xyGYVChQgWWLl1KTEyM23VeeeUVbr/9dtq3b8/TTz9NSkoKkyZNolSpUpw4cSLPvnOaadOmcdNNN9G6dWseffRRatasyalTp9i1axdLly7lhx9+AKB27dqUKFGCjz76iAYNGlC6dGmqV6/uNDU+M7169eLdd9+ld+/e7N27l2uvvZaff/6ZCRMm0LlzZ2677TYAOnTowM0338zIkSM5c+YMTZs25ZdffmHBggV58ncgIiKS3zRSLSIiPqVv375ERETQrl07Hn30UbZu3cqzzz7LX3/9ZR81dXX33XcTGBhIx44dqVu3rtOx4sWLs3TpUq666ioGDRrEgw8+yJEjR/j+++/drtO+fXu+/PJLEhMT6dGjB8OHD+e+++7jkUceyZPv6urqq6/m119/pWHDhrzwwgt06NCBfv368dlnn9lHjsE2qv3+++9z/PhxOnToQLNmzZg9e3a2PisoKIjVq1fz0EMPMXnyZDp16sS8efMYMWIES5Yssbfz8/Pj66+/5qGHHuL111+3b6+1fPnyXPveIiIi3mQxXFOhioiIFDFLly7lzjvv5JtvvrEn9RIRERHJCgXVIiJSZG3fvp19+/bx5JNPUqpUKX799Ve3bNYiIiIiGdH0bxERKbKGDBnCnXfeSfny5Vm4cKECahEREck2jVSLiIiIiIiI5JBGqkVERERERERySEG1iIiIiIiISA4pqBYRERERERHJIQXVIiIiIiIiIjmkoFouy7x587BYLOm+fvzxR293MUMWi4UxY8Z4uxsiUoRldB8dMWKEt7snIj4m7Z4TFBTEvn373I7feuutNGzY0OO5Fy9epGrVqlgsFj777LN0PyM1NZUFCxZw2223UalSJYoXL06VKlXo2rUrS5cuJTU1Nde+jy/avn07Y8aMYe/evd7uimRRMW93QHzD3LlzqV+/vlv91Vdf7YXeZN369esJDQ31djdERDzeR6tXr+6l3oiIr0tKSuKFF15gwYIFWT5n2bJlHD58GIDo6Gjuv/9+tzbnz5/n7rvv5rvvvuOBBx5gxowZVK1alaNHj7JixQq6devGokWLuOuuu3Ltu/ia7du3M3bsWG699VZq1qzp7e5IFiiollzRsGFDmjZt6tU+XLx4EYvFQrFiWf+f9Y033piHPRIRybq8uI+ePXuWkiVL5uo1RcQ33H777Xz88ceMGDGC6667LkvnREdHExAQwC233MJ3332H1Wp1G5wYPnw4K1euZP78+fTq1cvp2L333sszzzzDuXPncu17FAYF5V5cUPrhizT9W/KFxWJh6NChLFiwgAYNGlCyZEmuu+46li1b5tZ2586d9OzZkypVqhAYGEiDBg149913ndr8+OOPWCwWFixYwNNPP80VV1xBYGAgu3btAuC9997jqquuIjAwkKuvvpqPP/6YPn36uP3a52n6d3x8PIMGDSI0NJSAgABq1arF2LFjSU5Odmo3Y8YMrrvuOkqXLk2ZMmWoX78+zz///OX/ZYmIuPj666+JiIigZMmSlClThvbt27N+/XqnNmPGjMFisfDrr79y//33U758eWrXrg3YpmK+/fbbNG7cmBIlSlCuXDluvPFGvv76a6drLFq0iIiICEqVKkXp0qXp2LEjW7dudWqzZ88eHnjgAapXr05gYCAhISG0a9eObdu25enfgYjkrpEjR1KxYkWeffbZLLU/ePAgK1as4I477uCZZ54hNTWVefPmObWJj49nzpw5dOzY0S2gTlO3bl0aNWqU4Wdl9bnR07MdOO6Hnq45d+5c6tWrR4kSJWjatCkbNmzAMAwmT55MrVq1KF26NG3btrU/U5p9//33tGvXjrJly1KyZElatWrFqlWrPH62p3vx5s2beeCBB6hZsyYlSpSgZs2aPPjgg07T8OfNm0e3bt0AaNOmjX05kPnv+v333+e6664jKCiIChUqcM8997Bjxw63v5vSpUvzxx9/0KFDB8qUKUO7du0A2Lp1K127drU/a1evXp0uXbpgtVoz/O8i6VNQLbkiJSWF5ORkp1dKSopTm2+++YZ33nmHcePG8fnnn9tvAnv27LG32b59O82aNePPP//kjTfeYNmyZXTp0oUnnniCsWPHun3uqFGjiIuLY+bMmSxdupQqVaowe/ZsBg4cSKNGjViyZAkvvPACY8eOzdL67vj4eJo3b87KlSt56aWX+Pbbb+nXrx8TJ05kwIAB9naffPIJQ4YM4ZZbbuGLL77gyy+/5KmnnuLMmTM5/0sUkSLN030U4OOPP+auu+6ibNmyLFy4kOjoaP777z9uvfVWfv75Z7fr3HvvvdSpU4dPP/2UmTNnAraHqyeffJJmzZqxaNEiPvnkE+68806n9XoTJkzgwQcf5Oqrr2bx4sUsWLCAU6dO0bp1a7Zv325v17lzZ7Zs2cLrr79OTEwMM2bM4Prrr+fkyZN5+vcjIrmrTJkyvPDCC6xcuZIffvgh0/bz5s0jJSWFRx55hNtuu43w8HDef/99DMOwt1m9ejUXL17k7rvvvuz+ZeW5MbuWLVvGnDlzeO2111i4cCGnTp2iS5cuPP300/zyyy+88847zJ49m+3bt3Pfffc5fbcPP/yQDh06ULZsWebPn8/ixYupUKECHTt2dAuswfO9eO/evdSrV4+oqChWrlzJpEmTOHToEM2aNePYsWMAdOnShQkTJgDw7rvvsn79etavX0+XLl0AmDhxIv369eOaa65hyZIlTJs2jd9//52IiAh27tzp1IcLFy5w55130rZtW7766ivGjh3LmTNnaN++PYcPH+bdd98lJiaGqKgoatSowalTp3L8d1vkGSKXYe7cuQbg8eXv729vBxghISFGYmKivS4+Pt7w8/MzJk6caK/r2LGjERoaaiQkJDh9ztChQ42goCDjxIkThmEYxurVqw3AuPnmm53apaSkGFWrVjVatGjhVL9v3z6jePHiRnh4uFM9YLz88sv28qBBg4zSpUsb+/btc2o3ZcoUAzD+97//2ftTrly5LP4tiYikL6P7aFJSklG9enXj2muvNVJSUuznnDp1yqhSpYrRsmVLe93LL79sAMZLL73kdP2ffvrJAIzRo0en24e4uDijWLFixuOPP+5Uf+rUKaNq1apG9+7dDcMwjGPHjhmAERUVlRtfXUS8IO2eExsbayQlJRlXXnml0bRpUyM1NdUwDMO45ZZbjGuuucbpnNTUVKNOnTrGFVdcYSQnJxuG4bjnrFq1yt7utddeMwBjxYoVl9XHrD439u7d2+3Zztw312tWrVrVOH36tL3uyy+/NACjcePG9u9vGIYRFRVlAMbvv/9uGIZhnDlzxqhQoYJxxx13OF0zJSXFuO6664zmzZu7fbbrvdiT5ORk4/Tp00apUqWMadOm2es//fRTAzBWr17t1P6///4zSpQoYXTu3NmpPi4uzggMDDR69uxpr+vdu7cBGO+//75T282bNxuA8eWXX2baP8k6jVRLrvjggw+IjY11em3cuNGpTZs2bShTpoy9HBISQpUqVexTXs6fP8+qVau45557KFmypNNoTefOnTl//jwbNmxwuuZ9993nVP7777+Jj4+ne/fuTvU1atSgVatWmX6PZcuW0aZNG6pXr+70+Z06dQJgzZo1ADRv3pyTJ0/y4IMP8tVXX9l/XRQRySlP99Hdu3dz8OBBIiMj8fNz/JNdunRp7rvvPjZs2MDZs2edruN6X/z2228BeOyxx9L97JUrV5KcnEyvXr2c7n1BQUHccsst9pk+FSpUoHbt2kyePJmpU6eydetWZfEVKcQCAgIYP348mzdvZvHixem2W7NmDbt27aJ37974+/sD0LdvXywWC++//36e9C2z58acXrNUqVL2coMGDQDo1KmT03TxtPq0z1q3bh0nTpygd+/eTvfI1NRUbr/9dmJjY91mK7reiwFOnz7Ns88+S506dShWrBjFihWjdOnSnDlzxm36tifr16/n3Llz9OnTx6k+LCyMtm3behwxd+1HnTp1KF++PM8++ywzZ850mokkOaegWnJFgwYNaNq0qdOrSZMmTm0qVqzodl5gYKA9WcXx48dJTk7m7bffpnjx4k6vzp07A7gFr9WqVXMqHz9+HLDdeF15qnN1+PBhli5d6vb511xzjdPnR0ZG8v7777Nv3z7uu+8+qlSpQosWLYiJicn0M0REPPF0H027p7ne68CWGTw1NZX//vvPqd617dGjR/H396dq1arpfnZaNt9mzZq53f8WLVpkv/dZLBZWrVpFx44def3117nhhhuoXLkyTzzxhKYNihRSDzzwADfccAOjR4/m4sWLHttER0cDcM8993Dy5ElOnjxJcHAwN910E59//rl9+UeNGjUA+Pfffy+7X5k9N+ZEhQoVnMoBAQEZ1p8/fx5w3CPvv/9+t3vkpEmTMAyDEydOOF3D0327Z8+evPPOO/Tv35+VK1eyadMmYmNjqVy5cpa+V2b/JqQdT1OyZEnKli3rVBccHMyaNWto3Lgxzz//PNdccw3Vq1fn5ZdfTve/v2RO2b+lwChfvjz+/v5ERkamO6JSq1Ytp7JrEoq0G3Dazc8sPj4+0z5UqlSJRo0a8eqrr3o8bt7epm/fvvTt25czZ87w008/8fLLL9O1a1f++ecfwsPDM/0sEZHMpN3TDh065Hbs4MGD+Pn5Ub58ead61/ti5cqVSUlJIT4+3uODGNjufQCfffZZpvev8PBw+wP2P//8w+LFixkzZgwXLlywrxsUkcLDYrEwadIk2rdvz+zZs92OJyQk8PnnnwO2H948+fjjjxkyZAht2rShePHifPnllwwePDhP+w0QFBREUlKSW31uzyBMu0e+/fbb6e4c4zp443ovTkhIYNmyZbz88ss899xz9vqkpCS3gDw9mf2bkNbP9PqQ5tprr+WTTz7BMAx+//135s2bx7hx4yhRooRT3yTrFFRLgVGyZEnatGnD1q1badSokf1XwuyoV68eVatWZfHixQwfPtxeHxcXx7p16zLd87Vr164sX76c2rVruz2opqdUqVJ06tSJCxcucPfdd/O///1PQbWI5Ip69epxxRVX2Le9SXtAOnPmDJ9//rk9I3hGOnXqxMSJE5kxYwbjxo3z2KZjx44UK1aM3bt3e5yymJ6rrrqKF154gc8//5xff/01619MRAqU2267jfbt2zNu3DjCwsKcjn388cecO3eOV155hZtuusnt3G7duvH+++8zZMgQqlatSv/+/ZkxYwYffPCBxwzgu3fv5syZM5lmAM+KmjVrcuTIEQ4fPmwPai9cuMDKlSsv+9pmrVq1oly5cmzfvp2hQ4fm6BoWiwXDMAgMDHSqnzNnjlty37Q2rqPXERERlChRgg8//NCeIRzAarXyww8/eNw3PLM+XXfddbz55pvMmzdP9/HLoKBacsWff/7ptuUUQO3atalcuXKWrzNt2jRuuukmWrduzaOPPkrNmjU5deoUu3btYunSpZlmp/Tz82Ps2LEMGjSI+++/n0ceeYSTJ08yduxYqlWr5rQm0ZNx48YRExNDy5YteeKJJ6hXrx7nz59n7969LF++nJkzZxIaGsqAAQMoUaIErVq1olq1asTHxzNx4kSCg4PT/RVXRCS7/Pz8eP3113nooYfo2rUrgwYNIikpicmTJ3Py5Elee+21TK/RunVrIiMjGT9+PIcPH6Zr164EBgaydetWSpYsyeOPP07NmjUZN24co0ePZs+ePdx+++2UL1+ew4cPs2nTJkqVKsXYsWP5/fffGTp0KN26daNu3boEBATwww8/8Pvvv2t0Q6SQmzRpEk2aNOHIkSP2ZW9gm/pdvnx5RowYQVBQkNt5vXr1YurUqfz2229cd911TJ06lT179tCnTx9WrlzJPffcQ0hICMeOHSMmJoa5c+fyySef5EpQ3aNHD1566SUeeOABnnnmGc6fP89bb73lFqRertKlS/P222/Tu3dvTpw4wf3330+VKlU4evQov/32G0ePHmXGjBkZXqNs2bLcfPPNTJ48mUqVKlGzZk3WrFlDdHQ05cqVc2rbsGFDAGbPnk2ZMmUICgqiVq1aVKxYkRdffJHnn3+eXr168eCDD3L8+HHGjh1LUFAQL7/8cqbfZdmyZUyfPp27776bK6+8EsMwWLJkCSdPnqR9+/Y5/jsq8rybJ00Ku4yy1gLGe++9ZxiGLePiY4895nZ+eHi40bt3b6e6f//913jkkUeMK664wihevLhRuXJlo2XLlsb48ePtbdKyf3/66ace+zV79myjTp06RkBAgHHVVVcZ77//vnHXXXcZ119/vVM7XLJ/G4ZhHD161HjiiSeMWrVqGcWLFzcqVKhgNGnSxBg9erQ9Y+T8+fONNm3aGCEhIUZAQIBRvXp1o3v37vYskSIiWWXOxJueL7/80mjRooURFBRklCpVymjXrp3xyy+/OLVJyzh79OhRt/NTUlKMN99802jYsKEREBBgBAcHGxEREcbSpUvdPqdNmzZG2bJljcDAQCM8PNy4//77je+//94wDMM4fPiw0adPH6N+/fpGqVKljNKlSxuNGjUy3nzzTXtGYBEp2DK65/Ts2dMA7Nm/f/vtNwMwhg0blu71/vrrLwNw2j0gOTnZmD9/vtG2bVujQoUKRrFixYzKlSsbnTp1Mj7++GOn3Qw8yc5z4/Lly43GjRsbJUqUMK688krjnXfeSTf7t+s1//33XwMwJk+e7FSf3nPmmjVrjC5duhgVKlQwihcvblxxxRVGly5dnNpldC+2Wq3GfffdZ5QvX94oU6aMcfvttxt//vmnx+8VFRVl1KpVy/D39zcAY+7cufZjc+bMMRo1amS/n9911132HWrS9O7d2yhVqpRbH/766y/jwQcfNGrXrm2UKFHCCA4ONpo3b27MmzfPra1kncUwTBuwifiokydPctVVV3H33Xd7XC8kIiIiIiKSE5r+LT4nPj6eV199lTZt2lCxYkX27dvHm2++yalTp3jyySe93T0REREREfEhCqrF5wQGBrJ3716GDBnCiRMnKFmyJDfeeCMzZ850WiMkIiIiIiJyuTT9W0RERERERCSHMk6FLCIiIiIiIiLpUlAtIiIiIiIikkOFYk11amoqBw8epEyZMlgsFm93R0QKGcMwOHXqFNWrV890r/LCRvdHEblcvnqP1P1RRC5XVu+PhSKoPnjwIGFhYd7uhogUcvv37yc0NNTb3chVuj+KSG7xtXuk7o8iklsyuz8WiqC6TJkygO3LlC1b1su9EZHCJjExkbCwMPu9xJfo/igil8tX75G6P4rI5crq/bFQBNVpU3bKli2rm6KI5JgvTv/T/VFEcouv3SN1fxSR3JLZ/dF3Fs6IiIiIiIiI5DMF1SIiIiIiIiI5pKBaREREREREJIcUVIuIiIiIiIjkkIJqERERERERkRxSUC0iIiIiIiKSQwqqRURERERERHJIQbWIiIiIiIhIDuUoqJ4+fTq1atUiKCiIJk2asHbt2nTb9unTB4vF4va65pprctxpESnirFZYvdr2p4iIOJy1wuHVtj9FRMQuLx8fsx1UL1q0iGHDhjF69Gi2bt1K69at6dSpE3FxcR7bT5s2jUOHDtlf+/fvp0KFCnTr1u2yOy8iRVB0NISHQ9u2tj+jo73dIxGRgmF3NHwZDqva2v7crfujiAjk/eNjtoPqqVOn0q9fP/r370+DBg2IiooiLCyMGTNmeGwfHBxM1apV7a/Nmzfz33//0bdv38vuvIgUMVYrZwcMoHtqKm8DpKbCoEEasRYROWuFjQOB1EsVqbBpkEasRaTIs1ph4EBITX0L6EZqalyuPz5mK6i+cOECW7ZsoUOHDk71HTp0YN26dVm6RnR0NLfddhvh4eHptklKSiIxMdHpJSKS+vfflDIMPgWeSKtMSYFdu7zYKxGRAuDoOiCVT9bD5GVgGICRAqd0fxSRom3nTkhNjQKeBD4Dfsr1x8dsBdXHjh0jJSWFkJAQp/qQkBDi4+MzPf/QoUN8++239O/fP8N2EydOJDg42P4KCwvLTjdFxEf533ab/f2j9kp/qFPHK/0RESkQdkfDLw8wOBoefAdGLoT9xwGLP5TR/VFEira4uG+Ap0w19+f642OOEpVZLBansmEYbnWezJs3j3LlynH33Xdn2G7UqFEkJCTYX/v3789JN0XEh9xwww329y2A6WALqGfNgtBQb3VLRMS7jsfCxoG8tcJg1g+O6hqV/aH5LCip+6OIFF2///47ffp0NdUcxt8/KNcfH4tlp3GlSpXw9/d3G5U+cuSI2+i1K8MweP/994mMjCQgICDDtoGBgQQGBmanayLiwwYMGMDWrVvt5Q3799vm7NSpo4BaRIqu3dGwcQDLfjV4coGj+uxcoOVCCFdSWBEpuuLj47nuuuvs5e+//xN//yp58viYraA6ICCAJk2aEBMTwz333GOvj4mJ4a677srw3DVr1rBr1y769euXs56KSJEUFRXFnDlz7OXU1FSwWBRMi0jRdikx2W/7DO54w1EdPx1KBPpD5Qjv9U1ExMvOnTtHtWrV7OUVK1bQrl3ebemcraAaYPjw4URGRtK0aVMiIiKYPXs2cXFxDB48GLBN3T5w4AAffPCB03nR0dG0aNGChg0b5k7PRcTnffPNNzz1lGMNzNmzZ7O01ERExOcdXcfB/1Jp/Lyj6o/XICTYT9O+RaRIS01NpWTJkvbyO++8Q8eOHfP0M7MdVPfo0YPjx48zbtw4Dh06RMOGDVm+fLk9m/ehQ4fc9qxOSEjg888/Z9q0abnTaxHxeX/88QdduzrWwMTHx1OiRAkv9khEpIDYHc2ZNf25YqijasWz0DDMDzpugIrNvNc3EREv8/f3t79/9NFHeeyxx/L8M7MdVAMMGTKEIUOGeDw2b948t7rg4GDOnj2bk48SkSIoPj6eRo0a2ct//PFHpnkbRESKhLNWUtcPoLRpNd30vtDxukuJyRRQi0gR1qyZ4x7YokULpk+fni+fm6Ps3yIiecJq5dyKFU5rYJYvX65lIyIiaY6uwz/SsBcf7wCP3oYtMVlt5a0RkaJr8ODBbN682V7esGFDvn22gmoRKRiio0mtUYOSnTrZq9566y06mcoiIkXa7mgatOxhL95cH97qjW0/aiUmE5Ei7K233mLWrFn2cmpqar5+voJqEfE+qxUGDsTfcIy+DLJYeNy0y4CISJF2PJaHevXnr4O2YlBxWPMitoBaiclEpAj79ttvefLJJ+1lbyS2VVAtIt63cydNTb8oNgNmGoZtL2oRkaJudzQThjTn43WOqrNzL70pRNO+p0+fTq1atQgKCqJJkyasXbs23bY///wzrVq1omLFipQoUYL69evz5ptv5mNvRaQw+OOPP+jcubO97K3EtjlKVCYikpsGRUezxVTeBODvD3XqeKlHIiIFxIFlfPpWf0YvdlQlzQeLhUI17XvRokUMGzaM6dOn06pVK2bNmkWnTp3Yvn07NWrUcGtfqlQphg4dSqNGjShVqhQ///wzgwYNolSpUgwcONAL30BECprDhw87Jbb9/fffvZbYViPVIuJVb731FrM/+sheTgFbQD1rFoRqOqOIFGHr+7Ax+g66v+WoOj4LAooBFK79qKdOnUq/fv3o378/DRo0ICoqirCwMGbMmOGx/fXXX8+DDz7INddcQ82aNXn44Yfp2LFjhqPbIlJ0nDt3jqpVq9rL33zzDddee63X+qORahHxmuXLlzuvgfnnH/wOHLCNUCugFpGi7Hgs+zbN58aXHVX/vAEVSgMUrv2oL1y4wJYtW3juueec6jt06MC6devSOcvZ1q1bWbduHePHj0+3TVJSEklJSfZyYmJizjosIgWaYRiULFnSXp42bZrTFHBvUFAtIl7xxx9/0KVLF3v50KFDlKhaFerW9WKvREQKgOOxJP70JDWHOarWvAB1qwJYoMXsQhNQAxw7doyUlBS3aZkhISHEx8dneG5oaChHjx4lOTmZMWPG0L9//3TbTpw4kbFjx+ZKn0Wk4PLzc0y2HjhwIE888YQXe2Oj6d8iku88rYExT+ERESmy1vcheXlzgu9db6+aNwhubnCpcN2rhSYxmSvXbLyGYWSaoXft2rVs3ryZmTNnEhUVxcKFC9NtO2rUKBISEuyv/fv350q/RaTguPHGG+3vmzRp4rSNljcpqBaRfFXQ1sDktuxktwXbdMXRo0cTHh5OYGAgtWvX5v3338+n3opIgXI8FmPPfIr3clQ9fxf0vjmtZIFakd7o2WWpVKkS/v7+bqPSR44cyTSpUK1atbj22msZMGAATz31FGPGjEm3bWBgIGXLlnV6iYjvGDJkCBs3brSXN2/e7MXeOFNQLSL5piCugclNadltR48ezdatW2ndujWdOnUiLi4u3XO6d+/OqlWriI6O5u+//2bhwoXUr18/H3stIgXGjilcMdRRvOMGeLV7WskPWrxXaBKTmQUEBNCkSRNiYmKc6mNiYmjZsmWWr2MYhtOaaREpOqZPn+6U2DAlJcWLvXGnNdUikm/Ma2AGDBhQINbA5CZzdluAqKgoVq5cyYwZM5g4caJb+xUrVrBmzRr27NlDhQoVAKhZs2Z+dllECoqzVu54YjGHTtqKVcvB10+nHbQUqsRkngwfPpzIyEiaNm1KREQEs2fPJi4ujsGDBwO2qdsHDhzggw8+AODdd9+lRo0a9h8Zf/75Z6ZMmcLjjz/ute8gIt6xcuVKHnvsMXv57NmzTs+UBYGCahHJFy1atLC/v+GGG5g9e7YXe5P7cpLd9uuvv6Zp06a8/vrrLFiwgFKlSnHnnXfyyiuvUKJECY/nKLutiG96/pnHWbbVUT74julgi/cKdUAN0KNHD44fP864ceM4dOgQDRs2ZPny5YSHhwO2ZJXmWT2pqamMGjWKf//9l2LFilG7dm1ee+01Bg0a5K2vICJe8L///Y/bb7/dXj506FC6z0jepKBaRPLco48+yqZNm+zlLVu2eLE3eSMn2W337NnDzz//TFBQEF988QXHjh1jyJAhnDhxIt111cpuK+J75k9+hInTv7SXL34AtvxdFui4sdAH1GmGDBnCkCFDPB6bN2+eU/nxxx/XqLRIEXfkyBEaNmxoL//2228FNrFtwRo3FxGf88477zBz5kx7uaCtgclt2clum5qaisVi4aOPPqJ58+Z07tyZqVOnMm/ePM6dO+fxHGW3FfERZ61weDVrPptIn5Fz7dUJ70Exf8Di7xMj1CIiOXH+/HmngYqlS5c67RxT0GikWkTyzIoVK5xGGgriGpjckpPsttWqVeOKK64gODjYXtegQQMMw8BqtVLXw57dgYGBBAYG5m7nRSR/7Y6GjQP551Aqt45wVO+NgrJpuRxbLoTwbt7onYiIVxmG4TTF+80336Rr165e7FHmfPPpVkS87s8//6RTp072ckFdA5NbcpLdtlWrVhw8eJDTp0/b6/755x/8/PwIDS18GX5FJAvOWmHjQE6cTqWeKaDeOA7CK18qWPyhcoRXuici4m0BAQH29/369WPYsGHe60wWKagWkVx35MgRp72nt23bVmDXwOSm4cOHM2fOHN5//3127NjBU0895Zbdtlcvxwa0PXv2pGLFivTt25ft27fz008/8cwzz/DII4/49A8QIkXaqZ1cSE6loinf1uInoHnttJIfNJ9VKLfOEhG5XDfddBPJyckANG7cmDlz5ni5R1mj6d8ikntiYzn/ww+EmDJgL126lOuuu86Lnco/2c1uW7p0aWJiYnj88cdp2rQpFStWpHv37owfP95bX0FE8phx8TSBvR3lCd2hm31zBL9Cv3WWiEhOPf744/zyyy/28tatWzNoXbBYDMMwvN2JzCQmJhIcHExCQgJly5b1dndExJM+fTDmz3ea/vLmm28WiCk7vnwP8eXvJuJzdkdT8ur+nLtgK/ZsCR/Zt171gxazoXa/fO+Wr95HfPV7ifiimTNn8uijj9rLKSkpBSIPT1bvIxqpFpHLFxsL8+fjb6rqBwxr1cpbPRIRKViOx3JLV0dAXb+6S0CtEWoRKaJiYmKcAuozZ84UiIA6OwpXb0WkYFq7lgggbdpLY2AOgGkKj4hIkbU7mid6NuenvxxVOyanvbs0Qq2AWkSKoB07dtChQwd7+cCBA5QsWTKDMwomjVSLyGUbumEDG0xl+woYjVSLSFF31sr08QN4+ztHVcqCtHcaoRaRouvo0aNcffXV9vLWrVupXr26F3uUcxqpFpHLMn36dN799FN7OSXtTe/e0EwPiiJShJ21snLGQzw2z5G+5sz7YJvVqBFqESm6kpKSqFKlir381Vdf0bhxY+916DJppFpEcmzlypU89ph9USBnfvoJvy1bbCPUCqhFpCjbHc2fn/XndsdmCBx8B0oGgkaoRaQoMwyDoKAge3nKlCnceeedXuzR5VNQLSLZFxvL/z79lNsn2xcFcvDgQUpWqwatW3uxYyIiBcDxWA5/N4BrTQH1tglQrfylQoPhCqhFpMgqUaKE/X2fPn14+umnvdib3KGgWkSyp08fjsyfT0NT1datW6lWrZrXuiQiUmDsjubc2v5UHeKoWjYCrgtPK/lBvSe90TMREa+75ZZbSEpKAqBhw4bMnTvXyz3KHVpTLSJZFxvL+fnzCTFVfQ00vnjRWz0SESk4jseSun4AJfs6qqZFQpfrLxUs/rZ11CVDvdI9ERFveuqpp/jpp5/s5T/++MOLvcldCqpFJMuMr7+mhKn8BnAHaOssEZHd0bCyBf6RjqRkg9vBE7cDWKDBCLhrL9Tu560eioh4zezZs4mKirKXU1JS0m9cCOUoqJ4+fTq1atUiKCiIJk2asHbt2gzbJyUlMXr0aMLDwwkMDKR27dq8//77OeqwiHhJdDQB48fbi32A4WkFbZ0lIkXZWStsHEDjUY6AukVtmPEI2JKSbYTrJ2uEWkSKpFWrVjFo0CB7+fTp0/j5+dbYbrbXVC9atIhhw4Yxffp0WrVqxaxZs+jUqRPbt2+nRo0aHs/p3r07hw8fJjo6mjp16nDkyBGSk5Mvu/Mikk+sVm7q35+0/9c2AuwrYLR1logUdX+Mp+8sg9/ibEWLBTaMA22bJSJF3V9//cVtt91mL1utVkqVKuXFHuWNbAfVU6dOpV+/fvTv3x+AqKgoVq5cyYwZM5g4caJb+xUrVrBmzRr27NlDhQoVAKhZs+bl9VpE8ofVCjt38vikSZgneP+W9mbGDBg82AsdExEpAM5awbqUydNmMc+xTJCUBZfeNH1X071FpMg6duwYDRo0sJe3bNnCFVdc4cUe5Z1sjbtfuHCBLVu20KFDB6f6Dh06sG7dOo/nfP311zRt2pTXX3+dK664gquuuooRI0Zw7ty5dD8nKSmJxMREp5eI5LPoaKhRgxlt2/LOypX2avsKGH9/6NrVK10TEfG63dHwZQ2+mDGEkQsd1efn2UaqwQKhukeKSNGUlJRE5cqV7eUlS5Zwww03eLFHeStbI9XHjh0jJSWFkJAQp/qQkBDi4+M9nrNnzx5+/vlngoKC+OKLLzh27BhDhgzhxIkT6a6rnjhxImPHjs1O10QkN1mtMGAAMYaBaVcYTvv54ZeaaguoZ82CUK0PFJEi6NIa6s17DO6NclQfmQGBxS8VGk/SGmoRKZIMwyAoKMhenjRpEvfcc48Xe5T3crRPtcX2E6ydYRhudWlSU1OxWCx89NFHBAcHA7Yp5Pfffz/vvvuu0+bfaUaNGsXw4fYUSCQmJhIWFpaTropITqxbxw7DwDwn5QBQ6t13oX59qFNHAbWIFD1nrXBqJ2x/nf3HDZq96Di0YzJULgtggcavw9UjvNVLERGvKlOmjP19ZGQkI0eO9GJv8ke2gupKlSrh7+/vNip95MgRt9HrNNWqVeOKK66wB9QADRo0wDAMrFYrdevWdTsnMDCQwMDA7HRNRHLR0cRErjaVfwWqA1SsCLfe6pU+iYh41e5o2DgQSOX0eajxhOPQquehfvVLhY4blZhMRIqstm3bcubMGQDq16/PBx984OUe5Y9srakOCAigSZMmxMTEONXHxMTQsmVLj+e0atWKgwcPcvr0aXvdP//8g5+fH6Ea6RIpWKxWklaupMqAAfaqL4HrAfz8ICLCSx0TEfGiS9O9IZWUVChjyj02ZwC0veZSoc5gBdQiUmQ9/fTTrF692l7esWOHF3uTv7K9Qdjw4cOZM2cO77//Pjt27OCpp54iLi6OwZcyAI8aNYpevXrZ2/fs2ZOKFSvSt29ftm/fzk8//cQzzzzDI4884nHqt4h4SXQ0RlgYQbffbq+abLFwF9jWUM+erSnfIlI0HV0H2PagLhbpqB7RBfrdamrXcHR+9kpEpMCYM2cOU6dOtZeL2vbJ2V5T3aNHD44fP864ceM4dOgQDRs2ZPny5YSHhwNw6NAh4uLi7O1Lly5NTEwMjz/+OE2bNqVixYp0796d8ePH5963EJHLY7VC//4Emap6AyM2boQzZ7SGWkSKtt1zAaj5pKOqw7UwuaepTYs5SkwmIkXS6tWrGWCa5Xjq1Cn8/f292KP8ZzEMw/B2JzKTmJhIcHAwCQkJlC1b1tvdEfEtsbHw6KPcsmULadusNgT+AIiMBB9YC+PL9xBf/m4iBcJXteHMHu6LgiWxtqrypeDEbFObG+fClX280Lnc4av3EV/9XiIFyT///EO9evXs5f379/vUEt+s3kdylP1bRHxEnz4wfz5Pgj2ghksBNcCmTfneJRGRAmNpAzizh5c/cwTUAMdnmdqUb1KoA2oRkZw6fvy4U0AdGxvrUwF1dmR7TbWI+IjYWJg/n1nAW6bqFHOb7t3zt08iIgXFnnlw6i8+/gXGfeGovjAf7LuIlm8OnTZ7o3ciIl514cIFKlWqZC9//vnnNG3a1Is98i4F1SJF1Ucf8T0w2FR1GtNNoXRpGDcu37slIuJ126fAhr788jc8NN1R/d9sKG6e49f8nXzvmoiItxmG4bT98cSJE7n33nu92CPvU1AtUhT16cOOadNob6qyAqUArrwSXnwRTp3yTt9ERLxp+2TY9gy7D8NNpt8V97wJ5UqZ2tXqre2zRKRIKleunP39gw8+yHPPPee9zhQQWlMtUtTExnJs/nyuNlVtAa4A6N0b5s3zSrdERLzurBW2jeTkGagz3FH9y8tQq8qlQuk60OpjBdQiUiR16NCBxMREAOrWrcvHH3/s5R4VDBqpFiliklavprKpvAS4AeCppxRQi0jR9uMdXEyG8gMdVR8/Bi2vulS4ZjTcuVMBtYgUSSNHjiQmJsZe/ueff7zYm4JFI9UiRYhhGAQ9+6y9PAm4J63w4IPe6JKISMHw3U0Y/20joLejasy98GDLS4Xr34AGwz2eKiLi6+bOncvkyZPt5eTkZC/2puDRSLWILxs2DGrVsv0ZG0spU1KJSGBkWqF3b2imkRcRKaK+bwvHfqGCaYT6/ubw8n2mNqf35Hu3REQKgjVr1vDII4/Yy4mJifj7+3uxRwWPgmoRXxUUBNOmwd69MG0abZo359zFiwDUDw7mg02b4M03bXtRa9q3iBRV6x+BI6tpPxFOnrVV1aoMnz7p0q767fneNV8zffp0atWqRVBQEE2aNGHt2rXptl2yZAnt27encuXKlC1bloiICFauXJmPvRURgJ07d3Lrrbfay3FxcZQpU8Z7HSqgFFSL+KJhwyApyV58CvjRdHhHQoKjnUaoRaSoWtsN/p3L0x/C9386qvdEubSr1BKu6JqfPfM5ixYtYtiwYYwePZqtW7fSunVrOnXqRFxcnMf2P/30E+3bt2f58uVs2bKFNm3acMcdd7B169Z87rlI0fXff/9x1VVX2csbN24kLCzMiz0quBRUi/iir76yv30PiDIdsq+A+eWX/OuPiEhBs2ce7P+M936Aqd86qpMXmNqE3g+3LIUOul9erqlTp9KvXz/69+9PgwYNiIqKIiwsjBkzZnhsHxUVxciRI2nWrBl169ZlwoQJ1K1bl6VLl+Zzz0WKposXL1KhQgV7efHixTRv3tyLPSrYFFSL+KISJQD4ATAtEeQUYF8B06pV/vapiMjO9EazX375hWLFitG4ceO87aCIwPo+sKEv3/8JA6Md1aeiwT/tyajxZLj5U41Q54ILFy6wZcsWOnTo4FTfoUMH1q1bl6VrpKamcurUKaeHfFdJSUkkJiY6vUQk+wzDICAgwF4eP3483bp182KPCj4F1SK+JjYWduzgb6CdqXo/UDqtoMRkeSK70xvTJCQk0KtXL9q1a5dhOxG5DGetcHi1bYT63/nsOADtJzoO738LSgddKlTvCleP8EYvfdKxY8dISUkhJCTEqT4kJIT4+PgsXeONN97gzJkzdO/ePd02EydOJDg42P7SNFWRnKlUqZL9fbdu3Rg9erQXe1M4KKgW8TVTpnAcqG+qigVC0woTJigxWR7J7vTGNIMGDaJnz55ERETkU09Fipjd0fBlOKxqCxv6cjQRrh7pOLxlPIRWNLW/VVOM84LFYnEqG4bhVufJwoULGTNmDIsWLaJKlSrpths1ahQJCQn21/79+y+7zyJFTadOnThx4gQAtWrVYvHixV7uUeGgoFrEl1itJC1eTCVT1edAU3ObyMj87VMRkdPpjXPnzmX37t28/PLLWfocTW8UyaazVtg4EEgF4PwFqPKo4/CXT8ENtUztQ+9DclelSpXw9/d3G5U+cuSI2+i1q0WLFtGvXz8WL17MbbfdlmHbwMBAypYt6/QSkax77rnnWLFihb28Z4+2EswqBdUiviI2FuPVVwkyVU0E7jW3mTMHQkOR3JeT6Y07d+7kueee46OPPqJYsWJZ+hxNbxTJplM7SQuoDQNK9HUcmtIT7mrq0r5pVH71rMgICAigSZMmxMTEONXHxMTQsmXLdM9buHAhffr04eOPP6ZLly553U2RIm3+/PlMmjTJXk5OTs6gtbjK2lOciBRs3brBZ59h/k3+IeA5c5ulS6GrEu7ktaxOb0xJSaFnz56MHTvWabuKzIwaNYrhw4fby4mJiQqsRTJyZp/9rd/DjupHboGnXeO0FnOgpH54zAvDhw8nMjKSpk2bEhERwezZs4mLi2Pw4MGA7d524MABPvjgA8AWUPfq1Ytp06Zx44032n+cLFGiBMHBwV77HiK+aO3atfTp08deTkhIwN/fP/0TxI2CapHCrnVr+Pln2gGnL1VdBXxobtO7twLqPJbd6Y2nTp1i8+bNbN26laFDhwK27LaGYVCsWDG+++472rZt63ZeYGAggYGBefMlRHzN7mjY2B+A5i86qq+vCdEDXdp23AQVlcAxr/To0YPjx48zbtw4Dh06RMOGDVm+fDnh4eEAHDp0yCmp46xZs0hOTuaxxx7jscces9f37t2becoLIpJrdu/ezc0332wv7927V0snckBBtUhhVrIknDvHCGzbZ6X5G6BzZ1uG7y5dlOk7H5inN95zzz32+piYGO666y639mXLluWPP/5wqps+fTo//PADn332GbVq1XI7R0Sy4azVHlAPnAOxpqWBv77qof3KG6HFbKjdL3/6VwQNGTKEIUOGeDzmGij/+OOPed8hkSLu5MmT1KlTx17esGGD/YcuyR4F1SKFVdeucO4cc4A3TNX2FTB33AGXptVJ/sjO9EY/Pz8aNmzodH6VKlUICgpyqxeRHFhuWywd9S28t9pRnbIgvRNSYdMgqNZRU8BFxOddvHiR8uXL28uffPIJLVq08GKPCjcF1SKFkdUK33zDamCAqfoUYF8Bo+ne+S670xtFJI98VgUuHGXpr/CUaS3M2bngl1GKViMFTu1SUC0iPs0wDAICAuzlsWPH0qNHDy/2qPCzGIZheLsTmUlMTCQ4OJiEhATN8RcBqFePf/75h3qmqjjAnq6qe3dYtCj/+1VA+fI9xJe/m0iOfNsM/tvMtr1w/WhH9eHpUMWc3yqgAlw4SVpmcAAs/nDX3iIXVPvqfcRXv5fI5QoJCeHIkSMA3HfffXz22Wde7lHBldX7iLbUEilsli3juEtAHYspoC5dWgG1iBRN20bDf5s5+J9zQP3nJJeAOjwS7j9uW0NtuTS/x+IPzWcVuYBaRIoOqxUiIu6wB9Q1atRQQJ1LNP1bpDBZtowLffpQyVT1KeC0zeqOHfnbJxERbztrBetS2D6BM+fhiqGOQyufhWtc4+TrJ9j+rN3Ptob61C4oU0cBtYj4rOho6N9/NLDMXrdv3770T5BsUVAtUlg0bYqxZQvmzZReBe53bbd4MZj2MRYR8WmmbbNSU6G0KXn3jL7QoZHrCS6T9EqGKpgWEZ9mtcKAAR8CE+x1fn4XsVohVLe/XKHp3yKFwSOPwJYtlDNVPQA876ntkiX50iUREa8zbZsF4B/pOPTk7TD4Nk8npdpGpkVEioglS37GMEw3SBJITS3GLt0Kc42CapGCzGqFhx+GuXNpDyReqq4DLEzvnHvvzZeuiYh43bdN7G/rjXBU39oAoiI9tAfb2ukyddI5KCLiW/bs2cOTT7Y21fwLlMXfH+roVphrNP1bpKCKjoYBA8AweAb43nRoZ3rnVK6sqd8iUjR8XReSbMl2HnwH/jlkqy4ZCKtfMDcsDpZU23ZZFn+47jU4dekuqmnfIuLDTp48Se3ate1lP791pKbWxN8fZs3S1O/cpKBapCCyWqG/bUrjXGCK6VCya9sXX4QffrCNUCugFpGiIPZxOG2bt/jql/DJeseh09EubVt9BJUjbFO+j8fCtmexbaPlZ8v+XbsfIiK+xGqFv/5Kpn378va6jz/+mNatI9i1yzZCrYA6d+Vo+vf06dOpVasWQUFBNGnShLVr16bb9scff8Risbi9/vrrrxx3WsTnrVsHwI/AI6bqRMDf3G7ECBg3Dn7+WQG1iBQNZ62w8x0AFm+AFz51HEqaDxaLubHFFlCXDLVN+d72HI59qVNh0yDb9UREfMTjj0NYmEH79sXtdS+99BIPPvggoaFw660KqPNCtkeqFy1axLBhw5g+fTqtWrVi1qxZdOrUie3bt1OjRo10z/v777+dNsyuXLlyznosUhQ8/DA7gTamqn1AGXMbPz948sl87ZaIiNctbwzAhp3Q421H9fFZEOD0VGOBFu85pnif2okjoL7ESLGNYGsauIj4gGbNYPNmgCtMtXczYMBYL/Wo6Mj2SPXUqVPp168f/fv3p0GDBkRFRREWFsaMGTMyPK9KlSpUrVrV/vL398+wvUiRZLWCxcKJixe5ylS9EXD6ycrPD2bP1k+NIuL7zlrh8Grbn1/WhAvH2XsUIsY4mux8AyqUNp1T7ym4O855aneZurg99ihpmYj4iJdeSguo7wIuJZmgOvAFy5ale5rkkmwF1RcuXGDLli106NDBqb5Dhw6suzRdNT3XX3891apVo127dqxevTrDtklJSSQmJjq9RHxedDSEhXEBqGiqXgw0TysEBNj2od63D/ppHaCI+Ljd0fBlOKxqC1+Gwdl9JJyFWsMcTX56EepUdTmvwXD30eeSobY11JZLP+pb/KH5LI1Si0ih16ABvPIKwMvA16YjtuUt8fFe6FQRk63p38eOHSMlJYWQkBCn+pCQEOLT+a9VrVo1Zs+eTZMmTUhKSmLBggW0a9eOH3/8kZtvvtnjORMnTmTsWE1TkCLkUmIyAwg0VY8Hupnb7d6t0WkRKRrOWmHjQMxTtpNToNwAR5MPBkPr+i7ntZiTfqBcux9U62ib8l2mjgJqESn0GjQAW6qqj4FxpiMXAVuSiS5d8r9fRU2Osn9bnLOAYBiGW12aevXqUa9ePXs5IiKC/fv3M2XKlHSD6lGjRjHclHQpMTGRsLCwnHRVpHBobds/sIKpqhsw2rXdrl0KqkWkaHBZA20YULyX4/DouyCytcs5QWGZZ/MuGapgWkR8wrJlaQH1OuAh05GTpIV5115rW2steStbQXWlSpXw9/d3G5U+cuSI2+h1Rm688UY+/PDDdI8HBgYSGBiY7nERn1KiBJw/T0dst0CAWtimfTvx97ftgSAi4qvOWm3BdJm6cGaf06Fqjzne33kDjO/u4fwa9+Zt/0RECpA77gDYC7Qy1e4GggEoXhx+/z3fu1UkZSuoDggIoEmTJsTExHDPPffY62NiYrjrrruyfJ2tW7dSrVq17Hy0iG+66SY4f55nge9M1Xtc2/n7w6xZGqUWEd+1Oxo2DgAMt0NdJsPhBNv76uXhq6c9nO8XCE2j0r++OWDXSLWIFHK2ScIJ2IZi0vwMXAnY0vAkJeV/v4qqbE//Hj58OJGRkTRt2pSIiAhmz55NXFwcgwcPBmxTtw8cOMAHH3wAQFRUFDVr1uSaa67hwoULfPjhh3z++ed8/vnnuftNRAqbrl3hl1+YB7xuqk42tylbFr76yjZCrYBaRHzVWWu6AfWoT2D5Nkf5wDsuDSyBUHdwxgH17mjT+mw/W8KyzKaJi4gUULaAOhkoZ6pdQNqItcWigDq/ZTuo7tGjB8ePH2fcuHEcOnSIhg0bsnz5csLDwwE4dOgQcXFx9vYXLlxgxIgRHDhwgBIlSnDNNdfwzTff0Llz59z7FiKFTY8e8M03rAH6mqoTAafN5v73PwXTIuKbzCPHR9fhKaCetwZeW+ooX/zApUFAZbj/SOaf45TwLBU2DbIlLNOItYgUMo4VssVNtaOBh+0lUygm+SRHicqGDBnCkCFDPB6bN2+eU3nkyJGMHDkyJx8j4psaNYI//mAXcKupei9Qxtzu9dcVUIuIb3IdOa7u/kP7j9uh72xHOeE9KObv0iizgBrcEp4BYKTYMoArqBaRQqRaNbhwAaCGqbYrtv1iLpW66vHRG7K1T7WIXAarFe69F/74g/+AuqZDG4Bwc9vHH4dnnsnX7omI5AtPI8cHlzk1+ecQtHnVUd43DcqWdLnO3fuz9nll6uL2uGPxt22pJSLiJVYrrF5t+zMr5s1L22/6PiDt/lcFcEznCQyEpUvdTpV8oKBaJD9ER0ONGvDFF1zEeeusRUALc9t69eCtt/K1eyIi+cbTyLHJ8VNQb4SjvGkc1Kjk0qju0KyPMpcMta2htlwa5rb4Q/NZGqUWEa+JjobwcGjb1vZndHTG7a1W6NsXYCywxHTEsSNTuXJw/nzu91WyRkG1SF6zWmHAADAMDCDAdGgc4LYrzCuv5FvXRETynaeR40uSLkKlwY7yp09As9oujYKvhWZvZ+8za/eDu/ZCu9W2P5WkTES8xGqFgQMh9dJvi6mpMGhQ+iPW0dEQFga2YZgxpiMXAIu99N9/edJdySIF1SJ5rW1bMGwJeCqbqu8HXvTUPiIiHzolIuIlaSPHLgwDgvo4yhN7wP0t3JpB0xzO5CkZCiG3aoRaRLxq505HQJ0mJQV27XJvu2wZ9O8PtoWCD5iO/EdaojJ/f/tjpniRgmqRvPTEE7a7J9AZOH6pOhz41LWtxQJz5ii7hIj4vt9edqsqYdoK4eFW8Nyd6ZyrtdAiUojVrQt+LhGYv79t91SzPn3gjjsA9gHmAZddpG2l5e8PyclIAaCgWiSvLFsGb9umKD4PfGs6tNe17b332vY/6KcpiSLi4/bMg/MHnKpaj7NN/Qa4+gpY4HmDEWj8ukaaRaRQCw2F2bNtATHY/pw1y3lMJTYW5s8H22arNU1n/wQ41sQooC44crSllohkont3+NQ2Fv0BMNF06KJr26Ag+PzzfOqYiIgXnbXChv5OVUPnwc9/O8r/ez2dc68ZDVdrVwQRKfz69YOOHW1TvuvUcZ+k2Lw5QDIQbKqdD7S2l+bOzft+StYpqBbJbaNH2wPqtUBv06EEXP5PV66cMkuISNGwOxo2OgfU734H78Y4yikL0jm37lC4bnw6B0VECp/QUM8r/iz23GPFTbWjgF72Uni4bXq4FBya/i2Sm5YtgwkTANgN3Gw6tBcoa25bqpQCahEpGs5a3QLqFb/B0PmO8pn33dcZAlDlluxn+xYRKYQcAXUtU21nYIK9dN11sHdv/vVJskZBtUhucWSU4CRgzjexHltyMieffJIfvRIR8b6/pjkV/4iDTqZp3gffgZKB6Zzb8sO865eISAFRvnzau+44su9UAL6xtylWDLZty89eSVZp+rdIbnBklOAiUN50aCFwo6dzSpfO+36JiHjDWSuc2gnJZ2Dne3Dwa/uh+JPQaJSj6W8ToVp590sAcPXzSkwmIj6vTh04eRJgPM77wxyzv/Pzg4tuiXmkoFBQLZIbPvoIAAMIMFWPwXlXQTtPeyeIiPiC3dGwcSCQ6nbo3AWo9pij/M0z0KhGBte66tFc756ISEFSqhScPQuwGHjRdOQCYJ8Pzr59+dsvyR5N/xa5XC+8ANNsUxurmqrvAdx3YsXz3gkiIr7grDXdgDo1FUqa9qJ+qxd0bpzJ9U7tys3eiYgUKBUrpgXUm4AepiMncE5UZssULgWXgmqRy9GtG7z6KmD7LfHIpepQYImn9osX27JLaD9qEfFFR9fhKaAG8I90vH/0Nni8Y2YX84MymtHjS6ZPn06tWrUICgqiSZMmrF27Nt22hw4domfPntSrVw8/Pz+GDRuWfx0VyQfz5sGJEwBxQAvTkX9wXkioCY6FgYJqkZyaNw8++wyACJdD+13bWiwwZ44tCNcItU/LzkPjkiVLaN++PZUrV6Zs2bJERESwcuXKfOytSC7aHQ2/eFzwQqPnHO8j6sL0vh6bOWs8SeupfciiRYsYNmwYo0ePZuvWrbRu3ZpOnToRFxfnsX1SUhKVK1dm9OjRXHfddfncW5G817cvwCmcU9n+CNR1aqcJjoWDgmqRnOjaNe1uyDPABtOhJNe2gwZBXJxGp4uA7D40/vTTT7Rv357ly5ezZcsW2rRpwx133MHWrVvzueciOXTWCodXw/FY2DgAW2YJZ71nwh+Xfmn094N1Y7JyYQsEppe9TAqjqVOn0q9fP/r370+DBg2IiooiLCyMGTNmeGxfs2ZNpk2bRq9evQgODs7n3orkHas1beusFJw3W50L3GIvbdoEq1drgmNhoURlItnVpQssXw7Ax8AU06HDOCcq45FHYObM/OubeJX5oREgKiqKlStXMmPGDCZOnOjWPioqyqk8YcIEvvrqK5YuXcr111+fH10WybkMEpKleX0pfGCarHHxg6xe3IBNg6BaR41W+4ALFy6wZcsWnnvuOaf6Dh06sG7dulz7nKSkJJKSHD9tJyYm5tq1RXLD5MkwcmRayRyGjQT62EvlykGzZvnWLckFGqkWyY7YWHtAvQV4yHToV6CKa/tNm/KnX+J1aQ+NHTp0cKrPzkNjamoqp06dokKFCum2SUpKIjEx0eklku8ySEiWZkksPPuJo3x+XtrojAdBYe51RooSlfmIY8eOkZKSQkhIiFN9SEgI8fHxufY5EydOJDg42P4KC/PwvysRL3nhBXNAbV4g3QGY5NT2v//yqVOSaxRUi2SV1Qo33wzYRqSbmg4tAjyOK95zT973SwqE3HhofOONNzhz5gzdu3dPt40eGqVAOLWTjALqzXvgvihH+ehMCCyebnNo+DxujyQWfyUq8zEWl19VDMNwq7sco0aNIiEhwf7av98tw4mIV0yebM9rC/QEdl96XxZwzqViuK+ikUJAQbVIVkRHQ1gYnD/PBZy3znoO8BgClSgB48blS/ek4MjpQ+PChQsZM2YMixYtokoVtzkPdnpolAKhTF3Se4TYfxyambZa/WsyVCqT0cX8ILQrtJhtC6TB9mfzWZr67SMqVaqEv7+/2w+MR44ccfsh8nIEBgZStmxZp5eIty1bZh6hnggsNB096dRW/6QXXlpTLZKZZcvg0hpZAwg0HWqN7fbo0T//5G2/pEC5nIfGRYsW0a9fPz799FNuu+22DNsGBgYSGBiYYRuRPHXWahupDrkVDv/gdOjUOajxhKP8w/NQr3pGF/OzBdMlQ6F2P9sa6lO7bCPUCqh9RkBAAE2aNCEmJoZ7TDO4YmJiuOuuu7zYM5G8ZUrDA3wOPG86moRtQ1ab119Xhu/CTEG1SEbatYMfHA+NruMyP3k6R3sfFEk5fWhcuHAhjzzyCAsXLqRLly750VWRnMsgOVlyCpTt7yhHD4A212RwrQYjoN6TzsFzyVAF0z5q+PDhREZG0rRpUyIiIpg9ezZxcXEMHjwYsM3COXDgAB984Mhmt23bNgBOnz7N0aNH2bZtGwEBAVx99dXe+Aoi2dK1qzmg3gzcbzp6HJfUtjz3HFSooEzfhZWCapH0NGoEf/xhL7pO4PW45MXPD9avV8rGIiq7D40LFy6kV69eTJs2jRtvvNE+yl2iRAltISMFTybJyYr3crwf2RUeuTWDazWaAA1H5WbvpIDr0aMHx48fZ9y4cRw6dIiGDRuyfPlywsNte/QeOnTIbftB8y4IW7Zs4eOPPyY8PJy9e/fmZ9dFsi02Fr75Jq20HzA/F/4NuCckTU217cLasaPGZQojBdUinixb5hRQ3+RyON30PKmpcOZMXvVKCrjsPjTOmjWL5ORkHnvsMR577DF7fe/evZk3b15+d18kYxkkJzNP+b69EUx6MJNrKQFZkTRkyBCGDBni8Zine56hjE1SSLVtm/buNFDDdOQH4Kp0z0tJgV27FFQXRgqqRTx5wvGE+Bzwi+mQ8woYF35+UEcPi0VZdh4af/zxx7zvkEhOpa2dLlYakk/Djjc8NrvnTVtyMoCKpeHbZzO7sB9Ujsj4M8vU1TRwESmUWrWC06cBUgBzlsb3gDYZnqvHyMJLQbWIWWwsPPYY/PsvAJ/gvHNgPK4rYFxMmqSfF0Wk8Mtg7bTZS5/Bl5sd5aMzM7uwKTFZhp95qV1tLS4UkcIjNBQOHEgrmcOsp4H+7ie40GNk4aUttUTS9OkDzZvbAmtgK2CewbgFSDeHs5+fLW3jiBF52kURkTx11gr7FsPGAWQWUH/4M7zyhaN8YT6kv3ucny0x2d37PAfKbuu1U2HTIFu9iEghUK2aOaCubzrSFpji1Pb22217V/tf2kVQj5GFn0aqRcAWSM+fby8eBm4wHV7oUrbbtMm2hrpOHf20KCKFWxZHpwF+/hsiZzjKJ9+D4hk9UXTcABUzSODoab22kWLbXkvTwEWkALFaYedOqFvX9uhntcLzz4NjR82HsSUjAygJrHK7xooVEBICe/fa1lDrMbLwU1AtYrXa0i1ecgGoajo8EnjA03lz5ijLt4gUTNldm5xJZm+z3Yeh9ThHec+bEFwygxOufj7jgBps/cSC874KfkpoJiIFSnQ0DBxoy0vr5weRkU5jMtgWDX5kKp9O91rz59tWHN56a970VfJXjqZ/T58+nVq1ahEUFESTJk1Yu3Ztls775ZdfKFasGI0bN87Jx4rkvuhoCAuDrVvtVYGmw61wXlNtt3SpNhIUkYJpdzR8GQ6r2tr+3B2d+TkZZPY2++8M1BnuKK8bA7WqZHBCSFto/Grmn++RMj+LSMFhtToCarD96RxQf4EtvW2aDFPbAvDLLxkelkIk20H1okWLGDZsGKNHj2br1q20bt2aTp06ue0t6CohIYFevXrRrl27HHdWJFfFxkJ/56QRrre+nz2d160bdO2aV70SEcm5nK5NLlOXzB4JLiRDhYGO8sKhEFE3gxOKl4d27tMePTq1E/cg2rBN/xYRKQB27nQE1O62APeaykfJJLUtYMsULr4h20H11KlT6devH/3796dBgwZERUURFhbGjBkzMjxv0KBB9OzZk4iIdLbRMElKSiIxMdHpJZKroqOhRQunKteA2uMYyfPPw+LFedUrEZHLk9Ha5IyUDLVl206HYUBgb0d53P3wQGb/nF9MyHqiMU9BvcVf079FpECwWuHo0fSOHgCamso7gEqZXrN3b60i9CXZCqovXLjAli1b6NChg1N9hw4dWLduXbrnzZ07l927d/Pyyy9n6XMmTpxIcHCw/RUWFpadbopkzGqFAQNsT4mX3OrSxOMPkS+/DK/mdBqjiEg+yGlwetYKCf+ke7jcAMf77i3gxXuy0pnUrI80pwX1lkupcC3+0HyWkpSJiNdFR0N4OPTo4enoGcB8n/oe58zf7l5+2Zbndt68XOuiFADZSlR27NgxUlJSCAlx3lgoJCSEeEfKOyc7d+7kueeeY+3atRQrlrWPGzVqFMOHOxZtJSYmKrCW3DN+vFNA/TywxnT4POmsgOnSJW/7JSJyudKC002DbCPUWQlOd0fDxvT3T203ARLP2d7XDoFFT2SxL9kdaa7dD6p1tAXiZeoooBYRr/MwDmOSCpQ2lWcDGS9z9fOzrTxUpm/fk6Ps3xaXjSgNw3CrA0hJSaFnz56MHTuWq666KsvXDwwMJDAwMPOGItlltcKsWfbip8BE0+FDOCcqs+vcWXN0RKRgSS/Dd3aC07PWS3tSe/bUAvjhf47yrqlZ7FtOR5pLhiqYFpECY9269AJqAH/T+2FA+vfSNKmpti20FFT7nmwF1ZUqVcLf399tVPrIkSNuo9cAp06dYvPmzWzdupWhQ4cCkJqaimEYFCtWjO+++462bdteRvdFssFqhfqOKTnbgO6mw7E4b6Vl17YtfPNNnnZNRCRbnPaU9rONTtc27UiQleD0rBV2zia9LNuzf4CoFY5y8oIs9OuKe6Dmg1A5QsGxiBR6x4+nd6Sh6f0twJtZup6/v21PavE92VpTHRAQQJMmTYiJiXGqj4mJoWXLlm7ty5Ytyx9//MG2bdvsr8GDB1OvXj22bdtGC5dEUSJ5Jm3rrDNnAFtOxutNhz/COcWEXd++sCqL2WtFRPJDTjN8p517eDVsewG+DIP/veKxWcwfMMi0E9epaPDP8Inh0hyfA1/ALz3g0MosfBERkcKoD5A2hScQ+DHdlt272wJpsP05a5ZGqX1Vtqd/Dx8+nMjISJo2bUpERASzZ88mLi6OwYMHA7b10AcOHOCDDz7Az8+Phg0bOp1fpUoVgoKC3OpF8ozV6rR11gXAvK3qCKCnp/NatID338/bvomIZFdGGb4zXTttDsY9226FDq85yta3oXRQZp1KMnfGNqW8WkeNVotIoTR1Knz+OezY4XpkCmDenPpchtcZMQLeeMM25btOHQXUvizbQXWPHj04fvw448aN49ChQzRs2JDly5cTHh4OwKFDhzLds1ok31it4JKt3rxmugUwOb1zP/ssjzolInIZipVOp75U+ue4jW57diQBrnnWUd4yHq6okP0uggFH10N4t5ycLCKSr6xW2z7UdevCDTekt33WV8AzpnK6qW3tzpyxBdIKpn1fjhKVDRkyhCFDhng8Ni+T/PBjxoxhzJgxOflYkeyJjnYaoQb3W98GT+dZLPDee7oDikjBlHw6nfoz7nVpyczOHyWzgPr8BQgx/dP+1XC4oVbOu+nRWSscvbQFZ+WWGskWEa+LjoaBA21JxCyW9BKTbQXuNpWPkE5qWzutny5achRUixR4LlO+wT2g9njPvPdemDZNAbWIFFz2vahNQbKn7aucpntnPJpiGFCir6M89WG4s8nldNLPlqzMrT8DcNx9LdDiPecEayIi+chqdQTUkF5AfRC4wVTeDlTO8LpaP130ZCtRmUih8fDDTkXXHPMex2uuuMK2gEZ3QBEpyNL2orZcyn5j3r4qLRHZgWWXAti0u126e8IA4Ge6Zfa7FZ7qdBn9s/jb+mcehbZv3WXuh5H1BGsiInlg505HQO3ZGeAKU/k7oEGG13z2Wdi7F/rp98IiRSPV4nteeAHWrLEXXwRWmw6nuwJmg8fJ4CIiBY+nvaizmIjMVdMXHO+b1II5mW+16u6GN6FyK9sUdE97Y5/aicfAPisJ1kRE8siSJRkdTQXMOSxmAO0zvWZQkMZniiIF1eJbrFZ49VV78TNgvOnwQTJYAbNrl+6CIlJ4mPeizmIiMlcD3oMt/zrKm8en3zZ9fraA+vSlC7lOQ4dLU9YtuAXWnqati4jkMnMiMrC9Hz8efvgho7P8Te8fBwZn6bMCM15qLT5KQbX4lkaN7G9/A8x5ZzcB1dI7T9kkRKQw87TNVibe/Bbm/Ogop36Yw88OuxdWtiDDtdIlQ211TlPA/RzT1kVE8kBsLEyZAosX28qWS1MVPa+dNrvO9L4V8FaWP/OFF6BKFU3/LmoUVIvvCA6GxEQAjgKNTYcWAM3SO0/ZJESksPOUvCwDX2+B4aYg+uxcx8Nm1vnB1aNg+0Tc1kpvHOi+T3XalPWj623lyhEKqEUkz/TpA/PnO9dlHkwDPAL8fum9P/Bztj43NRUGDYKOHfVoWZQoUZkUflYrRETYA+qLQBXT4aeAhz2d9+yzsHq1skmISOGXlrwsC/+sb90Ld011lA9PhxIB2f1AP+i4Aaq1w3Mgn2pbK+2pn+HdbC8F1CKSR2Jj3QPqrJkKzDWVL+bo81NSbKsKpejQSLUUbh72ojY/GzbFdnt0Y7HA0KH6CVFEfEftfrY1yhv6ptvkwAm4YbSj/L9JUCU4Jx+WeikpWXoj5H5aKy0iXrN2bU7OWgo8bSqfI7PtCNOjVYVFj0aqpfDKwl7UsZ7Os1jgvfcUUIuIb9n8RIYB9enzEPq4o/zdc3B1Tm+DaQnGPI6QW9y31BIRyUd792b3jN+AO03lw0BQjj5bqwqLJo1US+FktULz5k5VrgF1ustmNm6EZumusBYRKVzOWuG71nB2b7pNUlKhjGmVy8xHoP212f2gS9m7zftig9ZKi0iBYrXC229n54xDOGfi+RPnhYTpMyc+8/OD4cPhyScVUBdFCqql8PEw5dt118B0U/W8/roCahEp+M5abRm9y9RNP0A9Hgs7pkDc4kwvVyzS8X7Y7TCoXTb70+hVqNY+/X2o09ZKi4h4kdUKTz+deTuHs0B1U3kFcE2Wz160yJbWZ9cu23RvBdNFl4JqKVysVhgwwKnqZeB7UzndFTCPPw7PPJN3fRMRyaqMgubd0aY9p/2g8SS4eoRzm/V94N+sZeGpO9zxvu018GZk+m09s8Dvo+H3F23TukNuze4FRETyXHQ0DBxoy76dNalAKVP5HaBjlj/Pz88WUIeGKpgWBdVS2Eyb5rQfwhJgnOnwAdJZAdO5M7yV9T0GRUTyjGvQ3GK2Y0/ns1bTMWx/bnsGMKDmg7ZAPPlMlgPqHm/BrsO296WDYNXzOelw2j031fNWWSIiXhYb6zaJMQv8Te+HAI9l+UyLBWbPVjAtDkpUJoWH1QpTptiLfwD3mQ5vwHkCj91tt8E33+Rt30REssJT0LxpkK0ebEGzpwUs256FL2vAqraw5k734x688gUs3ugoJ865nI6nSYW/p+XGhUREckV0tFuanSxoYnrfAng3y2f6+dnS82g3VjHTSLUUHi1a2N8eAxqZDs3Hdkv0aMKEvOuTiEh2eAqajRTbns4lQzPYospI571ni9bDS585yknzHQl1Lttfb0K9JzVaLSJeERtr2zKrdWtbOfsj1AOBX03lDdk6OzUVzpzJ7meKr9NItRR8VitcdRUcPAjARaCy6fCTQK/0zu3dW4nJRKTgsAfNLo5vtv1ZMtS2hvoyfL0FHnjHUT4xGwKy+xN63aGk+4iQ9iOAiEg+69PHNir99NO2P7M/Qj0NeM9UzvICbDs/P+1BLe4UVEvBFh0NYWGwc6e9KsB0+AYgytN5NWvCpk0wb15e9k7EzfTp06lVqxZBQUE0adKEtWvXZth+zZo1NGnShKCgIK688kpmzpyZTz0VrygZCo1fc6//7TnHFPCaD0DtgThSLmb9n+qte+GuqY7yzjegfKl0m3vgBx03QbO3Pew/fUnaHtUiIvkoNhbmZy2dRDq+AYaZymdJJ7VthiZN0lpqcaegWgqu2Fi3TN+ut74tns6bOxf+/Vcj1JLvFi1axLBhwxg9ejRbt26ldevWdOrUibi4OI/t//33Xzp37kzr1q3ZunUrzz//PE888QSff/55Pvdc8lXFpu51Roptn+etz8CX4bB7Nk4JwrLgcALcMNpR/vgxqFM1Ox27lDSt4qV7Z+1+cPc+aDDCFkiD+x7VIiL5wGq1Pd7l3B9AV1M5HiiR7au8/jqMGJF5Oyl6FFRLwRQdbVtDbcr07Tp70eOqwsmTbXODRLxg6tSp9OvXj/79+9OgQQOioqIICwtjxowZHtvPnDmTGjVqEBUVRYMGDejfvz+PPPIIU0wJ+cQHeZwC7ge/dLftO52D6YhJF6HqEEf5mS7wYMvsXMEPOm5wZCFPUzIUrp8Md+2Fdqttf7q2EckizeSRnIiOhvBwSOef0iyIxzkTzx9ASLav0r27dmaV9CmoloLHarVtNGgKqG8HUkxNPD5yPv64fj4Ur7lw4QJbtmyhQ4cOTvUdOnRg3bp1Hs9Zv369W/uOHTuyefNmLl686PGcpKQkEhMTnV5SyJQMtY0Im0d/s5B8LD2GAUF9HOWb6sHrPbN5kcaTHCPUrux7atfRCLXkmGbySGasVli92vanuW7AgOzsPe3qHFDNVF4ONMzRlT791LlvImYKqqXg2bnT6e45DlhpOnwODytg7r9f+1CLVx07doyUlBRCQpx//Q4JCSE+Pt7jOfHx8R7bJycnc+zYMY/nTJw4keDgYPsrLCwsd76AZN9ZKxxe7VgLnR21+zlGf1t+zOUE1X4PO5fXvpSDi3iakn7W6piOvqqtbUuv7ZNz1EcRzeSRjKSNRrdta/szOtpWP3680xhLNhlASVP5LaBTjvtoGLB+fY5PFx+noFoKnjvusL/9EnjZdMgKBLm2nzvX9vOhSAFgcdm3yDAMt7rM2nuqTzNq1CgSEhLsr/37919mjyVHdkebgs1wWzm7SoZCyK1QuSU5SZYDYHnIuWx8lJOLeEg8tjvaFkQ7TUc3YNtI2K6gRrJHM3kkI2kTFNPGU1JTYdAgePhhmDXrcq5sDnMGAY9fzsVEMqSgWgoWPz/75n9/AveYDq0HrnBtf/31WkMtBUKlSpXw9/d3G5U+cuSI22h0mqpVq3psX6xYMSpWrOjxnMDAQMqWLev0knx21gobB+IINlNh06CcjVgDHFqZeRsPmox2Luc4oHZNPGb/fukMD217NuffVYokzeSRjLhMUAQgJQU+ysk9zc78Q2VT4PLX41ssEBFx2ZcRH6WgWgqOm26yz/E5AVxrOjQXuNHTOV9/nff9EsmCgIAAmjRpQkxMjFN9TEwMLVt6zhgVERHh1v67776jadOmFC9ePM/6Kpfp1E7cMjtkd+/mtKnjx2MzDmDT8cR8+HWvo3whu9vMNJuRfuIxT9/PSar2qZYc0Uwe8aRuXduYSu5x/TEl9rKvaLHAe+9pKy1Jn2tCZRHvmDcPfvkFgGTAPEY3FOjj6Zw5c3R3kwJl+PDhREZG0rRpUyIiIpg9ezZxcXEMHjwYsD3wHThwgA8++ACAwYMH88477zB8+HAGDBjA+vXriY6OZuHChd78GpIZe/ZuU+CZnb2bd0e7jHRnz9w18PZ3jvKxmVA8W/+aW+CKruknHfP0/ZxO1z7Vkj35OZMnMDAwdzot+SY0FGbPtk35TknJvH3GemFbLJjm8i5YvrxtCnpEhB45JWMaqRbva9UK+va1F83jc9cBb3s6Z+lS6KdtXaRg6dGjB1FRUYwbN47GjRvz008/sXz5csLDwwE4dOiQU6bbWrVqsXz5cn788UcaN27MK6+8wltvvcV9993nra8gWeEpe3dW9252mzqePev+gUdmO8p/vAYVy2TnChZo8V7GfXX9fliwT6XUPtWSA5rJI5np1w/27oXFi22jwjnzLbDAVE7gckKdrl3hxAno1k0BtWTOYhg5z6mXXxITEwkODiYhIUHrB32J1Qpvvw2vv26vcr2PevwfZ5s28MMPedkz8TG+fA/x5e9W4J212qZBZ2erqcOrbcnNciDuGIQ/6Sh/NRzubJKNC4TcBhFzs95X8/eD7H9XKTTy4z6yaNEiIiMjmTlzpn0mz3vvvcf//vc/wsPD3Wby/PvvvzRs2JBBgwbZZ/IMHjyYhQsXZvmHR90fCxer1ba+evNmeO657G6j9SfOCwd3Apc3o2b1arj11su6hPiArN5HNP1bvCM62rbxoOk3HdcJWx4D6muvVUAtIgVDydDsB5iZTa1Ox9kk54B6fLdsBtT4ZS+gBvfvp2BaLkOPHj04fvw448aN49ChQzRs2DBLM3meeuop3n33XapXr66ZPD4sOtqRAdzPz/aImPXM30dwDqi3cbkBtZ8f1NEqF8kGjVRL/rNabZsQmn6C7Ixt0k6aVDxsMDN3rjJ9S4748j3El79bgXbWakvoVaZu9oPNbK6pNgznvajvvAG+ejobn5c2Zbt2v8vrt/gsX72P+Or38jUeHgvx88vqSPV5oISpvBToetl9GjECJk++7MuID8jqfSRHCw2mT59OrVq1CAoKokmTJqxduzbdtj///DOtWrWiYsWKlChRgvr16/Pmm2/m5GPFV7jsnTAe54D6LB4C6tGjFVCLSMHgtEd1DdiezSevpP/Izki1OaAuWyIbAfUtS50zfOfG3toiIrnM05ZaWQuoDZwD6jfJjYDa3x+efDLzdiJm2Z7+vWjRIoYNG8b06dNp1aoVs2bNolOnTmzfvp0aNWq4tS9VqhRDhw6lUaNGlCpVip9//plBgwZRqlQpBg4cmCtfQgoRqxWef95e/Bp40XR4P863RwDatoXx4/O+byIimXFLNGbAtpGABa4ekfm5f7wCu2dn3M7E8pBzOWFOFk+s1duW4dv82Z721q7WUSPWIuJVaVtqZW8NNYC/6f0jwLDL7ou/v23auRKTSXZle6R66tSp9OvXj/79+9OgQQOioqIICwtjxowZHttff/31PPjgg1xzzTXUrFmThx9+mI4dO2Y4up2UlERiYqLTS3xAdDSEhcGGDQD8D7jLdHgd4HYP69wZVq3Kn/6JiGQmvT2ctz1rC1zTkzZKnI2AuqbLSInxURZPbDQBIuY51+XG3toiInkgbUstf//M2zpE4Mi+0xjI+cwbPz/bpjKrV9sykGtzGcmJbAXVFy5cYMuWLXTo0MGpvkOHDqxbty5L19i6dSvr1q3jlltuSbfNxIkTCQ4Otr/Cwlw3cZdCx2qF/v3txRNAQ9PhaGy3RydLl8I33+R930REsqpMXTwsUAFS0w9Qc7CNVq8ZsO+Yo5y8IP22bq6MdK+zJ0gz0X7TIlJApG2pNWFCVloPBTaYyltz/Ln+/raAvmtXW6ZvjVBLTmUrqD527BgpKSmEhIQ41YeEhBAfH5/huaGhoQQGBtK0aVMee+wx+psCLFejRo0iISHB/tq/f392uikFkelHl2SgounQEGyTdpwMHmy7w4mIFCQlQ6HxJPf6jALU9Ea30zFtBSz42VFOeA/8s/yvdToNL2dvbRGRfBAaClOmZNZqOvCuqZySo8/y87Ptia2RacktOdpSy+KyK7thGG51rtauXcvp06fZsGEDzz33HHXq1OHBBx/02DYwMJDAQNcNlqRQM/23Lm6qbojzrREAi8WWmExEpCC6+hnAYpvyTWrmAWqx0rb2njcKdBLzBwwzjUrvfAPKlsxO5y6NmHvqS+1+tjXU2m9aRAoYq9U2Sn3iREatVgKPmcpnyEnOZT8/2+h0t27ZPlUkXdkKqitVqoS/v7/bqPSRI0fcRq9d1apVC4Brr72Ww4cPM2bMmHSDavExfn72/ahdf3r5w1P711/X/BsRKdiuHgE1H8g8QN0+5VLwnXlAvTMeOrzmKMeMgjpVs9mvzKZ052RvbRGRXGa12rJ+160LK1fa9qXOeJPf/wG3m8oHgWz94mj3yScKqCX3ZevnnYCAAJo0aUJMTIxTfUxMDC1btszydQzDICkpKTsfLYVV+/b2u6Trrc/jvfP1122bA4qIFGT2/Z4zCqgnw7ZnyMrU74SzcJVpq6y3esFtDdNv75GmdItIIRAdbduXum1b25/9+2cWUB/FORPPVqBajj7b3x8i3JL4iFy+bE//Hj58OJGRkTRt2pSIiAhmz55NXFwcgwcPBmzroQ8cOMAHH3wAwLvvvkuNGjWoX78+YNu3esqUKTz++OO5+DWkQEn7+XH6dPj+ewDuBM6Zmrg9Yj78MEycqBFqESn4dkebEo/52dYq13ZZlHfWemmrrcylpEK5AY5y79bweMcs9iX4WmizXFO6RaRQsFph4EDH9lmZb6N1HqhiKn+FLdt39mm7LMlL2Q6qe/TowfHjxxk3bhyHDh2iYcOGLF++nPDwcAAOHTpEXFycvX1qaiqjRo3i33//pVixYtSuXZvXXnuNQYMG5d63kIIjOtr5bglMAJaampzFZRq4xaKAWkQKB0/7PW8cCOUaQcVmjnZHs7YjBkAxU7LuK6vAvMFZPLHuUGj2tqN8aqftTwXWIlKAmKd679yZnf2oDaCEqTwF2zBN9jz8sC0ZWZ06etSUvGMxjIwnXBQEiYmJBAcHk5CQQNmyZb3dHUmP1Wqbx2O6Wy4D7jA1iQM8bpC2erVtLwORPODL9xBf/m4F0uHVsKqthwMuI9Zbn4Udr2d6OctDzuUs7UVd5RZo+aEjeM7KyLlIBnz1PuKr36swMY+1+PnBpEnw7LNZDawDgIuX3vcG5mX78/38YN8+BdOSc1m9j2Q/ZZ5Ielx+ftyBc0D9M+kE1P7+tp8PRUQKOk/7PQOQCpsG2Uay1/fJUkBd2mUvwSwF1OAcUHsaOU/rh4iIF3ma6v3cc/Daa7ZgN2OtcQTUDclJQA0wfLgCaskfCqol96xaZX/7H3C16dB7QCtP52iBi4gUJmn7PXv659NIgQPL4N/5mV7mjilwxpSvM/XDbPTh1C7Tew97YBspzm1ERLzA01TvlBRo1swWXKfvCWxDMWk87hWTKT8/ePLJHJ0qkm052qdaxM3kyfDqqwCkABVMhwYB/V3bb9oEZ85ogYuIFD61+9nWUK+8EaeA1uIPZw9mevorX8CyrY7ymfdtqSWyxs95yyz7yLlLPzLaVktEJB/UrWsLbM2Btb8/lCpl25Pas1mAKVcEKZl+zoQJtozesbEwapQtcNeYjeQ3jVTL5bNaYaQjy635l5oGwEzX9nPn2n6mvPVW3e1EpPA5a4Xk09B4ki2ABduf9Z+CMldmeOqXm+GlzxzluLegZGBWP9hiGyU3JyJLGzk390PbaolIARAaCrNn2wJcsAXYr70Gixend8b3gDlT42kyC1UsFoiMtD1SPvMM7N1rS9Ozd68tOZlIftFItVy+55+3v3UdbNnuqX3NmnnYGRGRPOSaFKzxa5B0BHa8ATum4H4XdPgjDu5501FeNwbCKmbhM2sPgqrtoHKE52C5dj+o1lHbaolIgdOvH5w44UhO9swz6bXcAbQ3la1AqUyv/957zuMzoaEarxHvUFAtl2fyZFiwAIAyLoc8ppVXUjIRKaw8JQX7bRQYqTjueJ431Dh2ChqNcpTnDoSIupl8XqMJcGVk1oLkkqEKpkWkwLFabeunM95r6BjOmXi2AFdkeu0ZMzQaLQWHgmrJuRdesK+jvhvbJJ00HndK0AIXESmszlph32I8JgXLxMVkqGya0fjk7dDnlkxOajFH22KJSKGX+b7USUBlU/kL4IZMr2uxQNeul9c3kdykoFpyxhRQvwZ8ZTp0Bg8TIGfMsN39FFCLSGHjNOU7+wJ6O943vRKiIjM5odViCO+Wo88SESlI6ta1BcCeR6oNIMhUnoRtmCZjFov7tG8Rb1NQLdk3ZYo9oP4GMM1oZB9Q0rV9794weLBrrYhIwec25Tt7LA85l2NfyewEf9vaaRGRQsxqtY1S160LkyY55bM1MT8xRgIeGwGwdCmcO2d7HxGhgFoKHgXVknVWK3zwAYweDcBfgHnmzU9ADddzli7V/BwRKbw87QOdRa4BtfFRZicoc7eIFH5TptiCaMOwZfwePhzatYNVq8yt2gDnL72vD3yQ7vUmT9ajpBR8Cqola6Kjob9jt+mT2LbLSjMbaO16zuDBuguKSOHmaR/oLHjBZcuY1A8zOaHpDAjtqoBaRAq1yZOdR6VTU21BtrPhwI+m8g6P10rbgmvEiNzto0heUFAtmbNanQLqFKC86fCASy83l0a0RUQKrbR9oLMxBXzBWnjVlGgiab5tDWC6avWGq7RERkQKN6s1vWneZu8Bpr0FSXZr8eij0L27bbMYTfOWwkJBtWTuA+cpOeb/0VyFbZTazZw5uhOKiG+o3Q+CQmDNHZk2/WkH9JrpKJ98DwIy+pe20atwZa/L76OIiJft3JlZix+AgabyKcDfqYXFAs8/r0dIKXz8vN0BKeC6dHEacXYdbPnb0zmbNmnjQBHxLcVKZdpkVzzcMt5R/jcKgt0yN5pZ4PfR8GW4LcO4iEghlpbp27O/gXam8n6gtFMLZfWWwkxBtXhmtcINN8Dy5faqci5NPO6OMGcONGuWhx0TEfEC+9pqz06chrpPO8rrx0DNyuk2x/YTZdpdNBU2DbJlGhcRKaRCQ22Zvt0dx5aMLE0s4Bw5z5gBcXEak5HCS0G1uIuOhrAw2LrVXnUfkGBq4nFloUaoRcRXlQyFOh6zR3AhGSoOcpQXPQ431s3oYuaA+hIjBU7tutxeioh41cWLrjUXgEqm8udAU6cWc+bYcttqhFoKM62pFmcuSckAJgNLTOXTuE8D1wi1iPi0s1Y48pNbtWFAYG9HeXw36H5jRheyQONJsO05nH6etPhDmTq51VsRkTxn3os6NBT69IH5880tDCDQVJ4A3Ot0jf37FUyLb1BQLc6WLnUqfguYEznuBdxWFmovahHxZbujYWN/j4fKmCbnPBABo+/O4Dr1noIGw22j3oEVbFO+jRTtTy0ihU50NAwcaNsyy88PRo1yDagBypre9wRGOR2dO1cBtfgOTf8WZ4cO2d/+DXQ2HVoDhLu2b9NGAbUI8N9//xEZGUlwcDDBwcFERkZy8uTJdNtfvHiRZ599lmuvvZZSpUpRvXp1evXqxcGDB/Ov05K5s1bY6Hnad5vxcCbJ9v6qarBwaCbXSguowZZR/K690G617c/aWjojIoWD1eoIqMH254QJrq1uwza3EaAu8JHT0fBw28i2iK9QUC0OVitMmQLY1k+bU0pMB272dM5LL+V9v0QKgZ49e7Jt2zZWrFjBihUr2LZtG5GRkem2P3v2LL/++isvvvgiv/76K0uWLOGff/7hzjvvzMdeS6aOrsNTWsZhC+DHHY7y31MyuU6LOe4j0SVDIeRWjVCLSKGyc6cjoE5jON0mnwFWmcr/OLXt0gX27s2bvol4i6Z/iy2YnjbNHlCn4Jzp+xHgUU/n+ftDHa0BFNmxYwcrVqxgw4YNtGjRAoD33nuPiIgI/v77b+rVq+d2TnBwMDExMU51b7/9Ns2bNycuLo4aNWrkS98lHWetcGon7Jjqdmjm9zBthaOcvCCD61S4EW7+VIGziPiM0qUzOhoNmH9lTHY62rYtLFuWB50S8TIF1UXd5MkwcqRTlfl/FLWx3R7d+PnBrFlaDCMCrF+/nuDgYHtADXDjjTcSHBzMunXrPAbVniQkJGCxWChXrly6bZKSkkhKSrKXExMTc9xvScfuaNg4EE/7HHz3Ozw611E+HQ3+6c35qvkQtPwwT7ooIuItp0+nd+RHwJx/4hTgby9VrQqrViHikzT9uyibMsUtoHbN6u1xg5fBg2HfPm2fJXJJfHw8VapUcauvUqUK8fHxWbrG+fPnee655+jZsydly5ZNt93EiRPt67aDg4MJCwvLcb/Fg7PWdAPq/1mho2kP1gPvQKmgdK5j8YfGr+VJF0VEvGnzZk+1O4E2pvI+wHlI25S2R8TnKKguqqxWt4C6oksT91WEwOjRMGOGRqilSBgzZgwWiyXD1+ZLTxcWi9tGcxiG4bHe1cWLF3nggQdITU1l+vTpGbYdNWoUCQkJ9tf+/ftz9uXEs1M78RRQH06Ahs86yltfherl07mGsnmLOMluIkeAJUuW0LFjRypVqoTFYmHbtm350lfJmNUKzz3nWnsCuMpU3gg4L2EyPD5UivgOTf8uatI2FVy/3ukO1x3bLTFNiqdzX38dnnkmjzsoUnAMHTqUBx54IMM2NWvW5Pfff+fw4cNux44ePUpISEiG51+8eJHu3bvz77//8sMPP2Q4Sg0QGBhIYGBghm3kMhQrje33Zkdgfe4CVB3iaPL109C4ZgbXaLkQwrvlUQdFCp+ePXtitVpZscKWjGDgwIFERkay1GUbT7MzZ87QqlUrunXrxoABnjPwS/5zT1J2AedhmcVAc6dzFFBLUaCguigxbypoMgX41FQ+hcsUhsBA2LVLo9NS5FSqVIlKlSpl2i4iIoKEhAQ2bdpE8+a2h4mNGzeSkJBAy5Yt0z0vLaDeuXMnq1evpmJF1/kikq92R1/aPsvxBJiaCiX7OppERcIdN2RwDYs/VI7Isy6KFDY5SeQI2HdP2Ks00QVK3bpgsaQFygZg/pF3POD8g6ICaikqNP27qHDdVPCSldg2PkjzL64rYIDPPlNALZKBBg0acPvttzNgwAA2bNjAhg0bGDBgAF27dnV6YKxfvz5ffPEFAMnJydx///1s3ryZjz76iJSUFOLj44mPj+fChQve+ipFl30/aucnQH/TrmgD28KTt2dwDU37FnGTWSLH3JSUlERiYqLTS3JXaKg5UK5gOtIdGO3UVgG1FCUKqouKdevcAup/APPz4Wqgput5LVtC16552jURX/DRRx9x7bXX0qFDBzp06ECjRo1YsMB5r6W///6bhIQEAKxWK19//TVWq5XGjRtTrVo1+yu3HzQlCzzsR32D6fmw2ZUwK73cjP7B0G413LUXaiuBo4hZbiRyzColcsw6qxVWr7b9mR2ONCEdgZOX3l8JLHJqp4BaihpN/y4KoqPBZT1SAmCecPUucKvreUuXKqAWyaIKFSrw4YcZb59kmJ4yatas6VQWLzv8g1Ox32zYutdR3vRKBuemJEKZOhqhliJlzJgxjB07NsM2sbGxwOUlcsyOUaNGMXz4cHs5MTFRgbUH5tWAfn4we3bWNnRx/Od6FvjOdGS3Uzv90yZFUY5GqqdPn06tWrUICgqiSZMmrF27Nt22S5YsoX379lSuXJmyZcsSERHBypUrc9xhyaa0ad+mO1wKUM7UpA8wBBebNimgFpHC5awVDq+2/Znd83bNshff+AbeX+M4nJrpVtMGnPK4AaGIzxo6dCg7duzI8NWwYUOqVq2a40SO2RUYGEjZsmWdXuLMdTVgaioMGpT5iHV5+24H84DXTUeSndppQwopqrI9Ur1o0SKGDRvG9OnTadWqFbNmzaJTp05s376dGjVquLX/6aefaN++PRMmTKBcuXLMnTuXO+64g40bN3L99dfnypeQDLinaXT6jx4OzHU9p2lTaNYsjzsmIpKLdkeb9pf2gxazsz4V+6u6jrebYcTHjkPn5ppHZ9Jh8beNVIsUIXmdyFHyhofHQlJSMs5H+8gjYNsBbQ1gytxIIuBvL82ZoxQ8UnRle6R66tSp9OvXj/79+9OgQQOioqIICwtjxowZHttHRUUxcuRImjVrRt26dZkwYQJ169bNcBsFJZrIRatWORVdnw33urYvWRIuTdcSESkUzlpNATW2PzcNytqI9SdlwDgPwK//wt1vOg4dmQFBAZmcr+RkIhnKSSJHgBMnTrBt2za2b98O2HJSbNu2LdfXYRc1devapnyb+ftDnXR+F+zaFebOBdiF80LBvUAZe2np0qxNIRfxVdkKqi9cuMCWLVvo0KGDU32HDh2ynFgnNTWVU6dOUaFChXTbKNFELpkyBV591V50nWTltuQlNBTOnMnrXomI5K5TOzHvKw2AkZL5lOyFgZB6GgDrcWjyguPQ9tehckYzRxtPVnIykSzKbiJHgK+//prrr7+eLl26APDAAw9w/fXXM3PmzHztu68JDbWtofa/NMDs7w+zZnkeYR49Gr75BuA/oK7pyAZscx1t2rbVikGRbE3/PnbsGCkpKW5rYEJCQrL8y+Ebb7zBmTNn6N69e7ptlGgiF1itMHKkvfgAcMR0OMW1/TXXwJ9/5kPHRERyWZm62H4jNgXWmU3J/qQUGLaty06fh7AnHIdiRkGDK9I5zxIId+3SyLRINmQ3kSNAnz596NOnTx72qujq1w86drRN+a5Tx3NAbbXChAkAF3HeOusTwLE9Wv36bpMiRYqkHGX/ds3WmNUMjgsXLmTMmDF89dVXHrdXSBMYGEhgYGC6xyUL1q2zJyd7E+eNDk7hYYrCihX50y8RkdxWMtS2hnrTINsIdUZTss9a4Y8JkHoWgJRUKGMaaJ7dD25rmM7nBFSC+4/mfv9FRPJZaGjG659tY1kGYF4DMxboYS916QLLluVN/0QKm2wF1ZUqVcLf399tVPrIkSOZZnBctGgR/fr149NPP+W2227Lfk8l66xW6GG76cUAw02HdgOlXdt3767MEiJSuNXuB9U62qZ8p7e9lVMyM5tikY7DT3eGAW0z+IyL/9mCco1Si4gPc4yTmQfA7gNespeuuEIBtYhZttZUBwQE0KRJE2JiYpzqY2JiMszguHDhQvr06cPHH39sXxsjeSQ6Ou3nRXYB5tXvq4ArPZ0zYkTe90tEJK+VDIWQW9MfoXYJqGs/5Th8W0OY8lAm18/KOm0RkULMkcSsC3Ds0vsawGf2NqVLZ74Fl0hRk+3p38OHDycyMpKmTZsSERHB7NmziYuLY/DgwYBtPfSBAwf44IMPAFtA3atXL6ZNm8aNN95oH+UuUaIEwcHBufhVBKsVBgwAbJscmFNKvA14HIDp3VvbZ4mI73NJZtZtGuy5lGgiuKRtHXWmtHWWiPiwsmXTVg4+Dyw3Hdlnf1ezJvz7b/72S6QwyPaWWj169CAqKopx48bRuHFjfvrpJ5YvX054uC0L4KFDh4iLi7O3nzVrFsnJyTz22GNUq1bN/nryySdz71uITbt2YBikAuafKyKBoZ7az5gB8+blR89ERLxrleNnxbGfw2ebHIf+m+3pBIstw7flUopcbZ0lIj6sSRM4dQpgATDRdOSiUzsF1CKeWQzXdIsFUGJiIsHBwSQkJFC2bEZ7nBRhd9xhX9xiThkXBsR5au/vD3v3ai21FAm+fA/x5e+Waz4pAam2vagXroOe7zoOXZgPxd3mbPnZEp/V7mebNp7ROm0RH+Cr9xFf/V657YUX0nZg/RlobTpyEvMwTcGPGERyX1bvIznK/i0FTNOmsGUL4BxQQwYBdXqbEoqI+JIvwu0B9fqdzgH1idkeAuoGI6Dek44AumSogmkR8VlWa1pAvRvngPpfFFCLZJ2C6sJu2TJ7QO26rWq697+FC6Fbt7zslYiI9x1YBudsPy3uOQItxzgO7ZoK5Uu5tL97vwJoESlSbLltTwLmfBHrgJr2kgJqkcxle021FCBWq23aN/AQcNB0KCW9c/z9ISIijzsmIlIArLkbgJNnnDN9//wS1HbdBfKaFxVQi0iREhQEtjXT5U21HwOO58RNmxCRLFBQXViZts6ahu0WmCaRdP7Datq3iPi6s1Y4vBo+rQCkcDEZyg90HP5oCLSq53JOsdJw3bj87KWIiFcFBUFSkgEEmGpfAh60l+6/XxvEiGSVpn8XRqats74HhpkO7QLKuLbv0sW2F3WdOgqoRcR37Y6Gjf3tRcOAgN6Owy/dAz1buZxz1ZPQNCpfuiciUhCEhkJSEkB1U+3dwFh76fHH4a238rdfIoWZgurCqGVLMAx2A+1N1d8DtV3b6q4oIkXBWatTQA1QabDj/b3NYOz9Luc0GAHXT877vomIFBDVqkF8PMCdQPyl2urAF/Y2enQUyT5N/y4sYmNh6lQoVgz27+cUziklpgHtPJ03cmS+dE9ExKt+6ORU7PganDhtex9eCT4f5nqCxZblW0SkiOjbNy2gfhFYajpitb+rX18BtUhOaKS6MOjTB+bPtxdTAfMuaT2BJ9I7d9cuTfkWEd+2fQok/mkvjvwYvvvDcXjvNA/nNJ6kxGQiUmTExsK8eQAfAeNNRy6StiFr8eKwY0e+d03EJ2ikuqCLjXUKqAH8Te+rY7s9euTvb1tHLSLiq85aYdsz9mL0jzD5G8fh5AUezrlmNFz9jIcDIiK+JzoamjcH+AV42HTkJGnja8WKwYUL+d41EZ+hkeqCbu1ap6LF5fCB9M5Tpm8R8XVnrbBvsb34w/+g/3uOw4lzwN/pp2M/aPyaAmoRKTKsVujfH+Bf4CbTkd1AsL108WL+9kvE1yioLuhat7a/DXM5ZLi27dIFZs60TflWpm8R8WW7o2HjQGwLYuCvg9BuguNw3FtQpoSpfavFUDlCU75FpEiJjARIAK401f7sVNZe1CKXT0F1QWebr0Mk5jQSkOLabuhQePtt23sF0yLiq85a4eg62DiAtJ8Wj52CBqbB59hXIKyiy3lBlRVQi0iRMnky/PhjMlDOVLsAcOwt2K2b9qIWyQ0KqguywEAA3gY+NFUn4LIYXnsfiEhR4DI6DZB0ESqbts5aMgyaXulynsUfyii/hIgUHVZr2gYwxU21ozGvqX7+eXj11XzumIiPUlBdUNWvDxcusBrnzN47cc78TcuWCqhFxPedtTqNTgMYBgT1cTR5/UG4x3XExeIPzWdplFpEipSdOwHM9707MGf9njvXtrmMiOQOBdUF0bBh8Pff7AHamqq/w3lvaqpUgV9+yc+eiYh4x9F1uGaSKBbpeN/nZnimq8s5tfvDtS8roBaRImfSpHtwpLOtAnxtP9akiQJqkdymoLogsVptI9RnznAaqG06NBVo79r+8OF865qIiFclHXcq3vgSpF6Ksa+rAXMHeThHAbWIFEFjxoxh5covTTXx9ndaMSiSNxRUFxTR0Wl7HpAKlDEdegB4yrW94Zb7W0TEdwU6Mo89+j5s3O04tG2ia2MLtHhPAbWIFDkLFy5k7Nix9vKePRfYvNm2IWtEhHLZiuQVBdUFQWysPaAG8DcdqgIsdG2vgFpEipp/FwDw1gqYucpRnbLApV3TGRDaVQG1iBQ569evp2fPnvbyf//9R7lyxalVy4udEiki/DJvInkqOhpuvNFetLgcdpvgvX9/XvdIRKRg2fwEHFzGN1vhSVMQfXYu+Jn/FbtmNFw1WAG1iBQ5e/fupWXLlvbyrl27KFeunPc6JFLEaKTam6xWGDgQUm3bw9R0Oew2Hj1njubtiEjRsroLHFrOb/ug6xRHdfx0KBFgahcUCteNdztdRMTXJSYmUss0HL127Vpq166dwRkikts0Uu1N48fbA+q+wD7ToWTXtm+8Af365VPHREQKgNgn4NByDv0HjZ93VP/xGoQEu7S9ZUm+dk1EpCBITk4mONhxQ5w/fz433XSTF3skUjQpqPaWyZNh1iwA3gXmmQ4l4LyumvBwGD4837omItn333//ERkZSXBwMMHBwURGRnLy5Mksnz9o0CAsFgtRUVF51sdC5bcXYOfbnDkP1Yc6qr8dCQ3DXNrW6g0VXTeoFhHxfcWLF7e/HzVqFL169fJib0SKLgXV3mC1wsiRAPwImJ4X+Qcoa27brRvs3ZtfPRORHOrZsyfbtm1jxYoVrFixgm3bthEZGZn5icCXX37Jxo0bqV69eh73spDYPhn+9yqpqVDaNEHn3T5w+3WmdiVCoeMmiJiXzx0UEfG+mjVr2t937tyZCRMmeK8zIkWc1lR7Q5htmGUv0MZUvQKoa27Xty+8/36+dUtEcmbHjh2sWLGCDRs20KJFCwDee+89IiIi+Pvvv6lXr1665x44cIChQ4eycuVKunTpkulnJSUlkZSUZC8nJiZe/hcoSM5aYZvtR0d/028Sj3eAIe1N7Ro8C9e/lr99ExEpIO6//3727bMtHKxQoQLffPONl3skUrRppDq/XQqoTwPmHQ6mAB3N7cLDFVCLFBLr168nODjYHlAD3HjjjQQHB7Nu3bp0z0tNTSUyMpJnnnmGa665JkufNXHiRPsU8+DgYMLCXOdCF3KbnwCgwTOOqpvrw1u9zY0sUG8oIiJF0SuvvMLnn39uLx87dsyLvRERUFCdv154AaxWDKCMqbob8LS5XdmymvItUojEx8dTpUoVt/oqVaoQHx+f7nmTJk2iWLFiPPHEE1n+rFGjRpGQkGB/7felbfaOx4L1Cx6eDn8dtFUFFoc1L5obWaDFe9o2S0SKpEWLFvHSSy/ZyxcuXMBicd2QVUTym4Lq/GK1wquvAs5/6RWBxeZ2QUGQkJCPHROR9IwZMwaLxZLha/PmzQAeH2oMw0j3YWfLli1MmzaNefPmZeuBKDAwkLJlyzq9fML2ybCyORO/go9+cVSfm2tqU2cQ3B0HtbUTgogUPRs3buSBBx6wl0+cOOGUqExEvEdrqvPLlVcC4Pro7DZh59y5/OiNiGTB0KFDnR5gPKlZsya///47hw8fdjt29OhRQkJCPJ63du1ajhw5Qo0aNex1KSkpPP3000RFRbG3KM1W2fwE/PM2n22E502/MibNB6ffGxq+oBFqESmS4uLiuPHGG+3lnTt3Ur58eS/2SETMFFTnh0tPhbVdqg3XdoZbjYh4UaVKlahUqVKm7SIiIkhISGDTpk00b94csI0oJCQk0LJlS4/nREZGcttttznVdezYkcjISPr27Xv5nS8svm8HR35g4y7o9paj+thMCHD9F+rULgXVIoXQf//9xxNPPMHXX38NwJ133snbb79NuXLlPLa/ePEiL7zwAsuXL2fPnj0EBwdz22238dprrxXJXRJOnTpFeHi4vfzjjz9Sp04dL/ZIRFzlaPr39OnTqVWrFkFBQTRp0oS1a9em2/bQoUP07NmTevXq4efnx7Bhw3La18LpUkDdD9hjqk52baeAWqTQatCgAbfffjsDBgxgw4YNbNiwgQEDBtC1a1enzN/169fniy++AKBixYo0bNjQ6VW8eHGqVq2aYbZwn7K6Cxz5gX1H4caXHdV/T4GKZVzaWvyhjB4iRQqj7G45ePbsWX799VdefPFFfv31V5YsWcI///zDnXfemY+9LhhSUlKclvnMnTuXW265xYs9EhFPsj1SvWjRIoYNG8b06dNp1aoVs2bNolOnTmzfvt1pGmOapKQkKleuzP/bu/ewKMv8f+Dv4WwsjCJgKgqeABWPkIB65XFHavnpmie+uqSlbPz4umraQXNbtd1V82dmpWYo6jcP5ZZaaxqKm/o1OagomYGIRgEGcUgQBQHh/v0BDM9wnmHO835dF9fl85n7mfnM3XQ/85nnee579erVePfdd7WStMkICAAA7AQgnce7GIB1/Ya1NfC4SYlNRCbm4MGDWLJkCRQKBYDaMzHbtm1TaZOeno4SzplQq+gykHsS98sAr2UN4XN/Bby7N2orswZGfcSz1EQmSJMlB+VyOeLi4lRiH3zwAUaNGoWsrKxmv2+aKxubhq/qr732GhYsWGC4ZIioRWoX1Vu2bMHChQuxaNEiAMDWrVtx6tQpfPjhh9iwYUOT9l5eXnjvvfcAAHvauUSUWazDunkzkJyM/wXwfyXhdAByaTtLum+SyIy5uLjgwIEDrbYRbVyRYlH3UV+ci8fVgDyiIbTvJWDcQEmbga8DPUJqz1CzoCYySW0tOdjeK3NKSkogk8lavGQcMJPvjxL9+jXcOKhQKPD2228bMBsiao1al39XVlYiOTlZeSamnkKhaHUtVnWZ/DqsOTnAq6/iZwDSC3S+BuAtbffGG4AHvygSkYX5+imI0tuwfb4htGoqMP9paaO6tai7jWdBTWTCNF1yUOrRo0dYuXIl5s6d2+qKByb//VEiLCwMP/5Ye+Ogs7MzTp06ZeCMiKg1ahXVhYWFqK6ubjKbbbdu3do9MLaHya/D2qsXHgLwkoQ2AQiRthkxQrnEFhGRRSjLAf4lB+5dQc/FDeHQEcD6OY3aci1qIqOmyyUHpaqqqhAWFoaamhrs2LGj1bYm//2xzvr163H48GHldnFxseGSIaJ20Wj278aDYHsHxvayt7eHvb291p5Pr2QyCAC/k4RmAHi1cbu6GTCJiCzCnRggqfa2oanvALnFteEnOwPHX5G085gOBLzPgprIyOlyycF6VVVVmD17NjIzM/HNN9+0epYaMPHvj3U+//xzrF69WrldUVGh1e/YRKQbahXVrq6usLa2bnJWOj8/v82B0SIMGwZA9fR/ZwCfN263ezcv+yYiy1GWoyyoV/8LOH614aFfpHO5ef4JGLNfv7kRkUZ0ueQg0FBQZ2Rk4OzZs+jatavWcjdWly9fxqxZs5TbRUVFsLOzM2BGRNReal3+bWdnB39//yYzMsbFxbU6MFqEsWOB69fR+LfEe43bZWcDCxfqKSkiIiNwZSkA4OMLwPovG8JVHytXHazlYXnL5RCZO02WHHz8+DFmzpyJK1eu4ODBg6iurkZeXh7y8vJQWVlpqLeiU9nZ2cofHYDa1SJcXFwMmBERqUPty7+XL1+O8PBwBAQEIDg4GNHR0cjKykJkZCSA2vtZ7t69i48//li5T0pKCgDgwYMHKCgoQEpKCuzs7DBo0CDtvAtD8/QEsrJUJyED0GSeX65FTUSW6O5XOJ8GzN/ZECrZBdhYSxvJALdgfWdGRHqg7pKDOTk5+HfdbXLDhw9XaXf27FmMHz9e5znr04MHD1SWCfvmm2/g7d34WyURGTO1i+o5c+agqKgIb731FnJzc+Hn54eTJ0/C09MTAJCbm4usrCyVfUaMGKH8d3JyMg4dOgRPT0/zWD6mf38gKwsRADIkYZWVp7kWNRFZqoQXkZFbifH/aAj9tBVwfqJRO05MRmS21F1y0MvLq80lCM1FdXU1nJyclNu7d+/GhAkTDJgREWlCo4nKoqKiEBUV1exj+/btaxIz24FxyRLgzh1EA9gtCd8DoDwBw4KaiCzVhVn4Le1zeK9oCCWuAzzdJG36RwJ+q1lQE5FFsrFp+Cq+YsUKLOQtgkQmSaOimlC7FvUHH+ACgJck4ZuonZxMiQU1EVmiosuozPwcXSUD5L+WAIH96zbs3IBnr7KYJiKLJb3Ee9KkSdi8ebMBsyGijlBrojKS6NULWQCeloROAPCRtrl0Sa8pEREZhbIciHPTYD+/IfTP2cCsQEmbCSdYUBORxZo3bx4yMmpvHHR0dMSZM2cMnBERdQSLak3IZCgD4CkJbQDwrLRNcDDw1FN6TYuIyOCuLAG+6AXHubnK0NzRwBvTJG36zAe6cnwkIsu0ceNGHDp0SLldWlpqwGyISBt4+be6ZDIIAI6S0B8BrJS2cXMD4uP1mRURkeH9uz/w4A7G/wMor1v1xqc7cPC/JW3GHQd6hhokPSIiQzt69ChWrVql3K6oqIBM1nhBViIyNTxTrY66QU/aaU4Ajknb9O8P5OfrMSkiIiPwZT/gwR0s+R/gfFpD+Kb0FsFBb7CgJiKLlZycjBkzZii3CwsLYWdnZ8CMiEhbWFS3V5cuAIDGvyXel264uQEZGSAisigJLwIPf8SHZ4APTjeEq/dL2nSbCAz/p95TIyIyBjk5OQgICFBu37x5E127djVgRkSkTbz8uz2eeAIoL8fARuEmC4XxDDURWZrUzUDmXpy6DkTtbQg/iAGs6n+27TwSmPQfg6RHRGRoDx48QK9evZTbZ86cgY+PTyt7EJGp4Znqtvztb0B5OSJRu1xWvSYLZZnrWtxERC0pywFSXsONbCDk7Ybw3W2Ao0PdhpMv8GyyQdIjIjK0mpoaODk5Kbejo6MxadIkA2ZERLrAorotf/87dgH4SBL6DYC1tA0LaiKyRAXx+LVEYIhkpsZr/wR6dKnbsO8O/J+0ZnclIrIE1tYN3xiXLVuGiIgIA2ZDRLrCoro1MhkuAvizJJQKoIu0TXa2XlMiIjIKd2JQfjYMT0Y1hI6vAIZ7SdqMWK/vrIiIjMagQYOU/x43bhzeffddA2ZDRLrEe6pbIpMhC8BYSeg4oHpf9e7dgIeHXtMiIjK4shzUJCzCEy80hN4LB0JHStr8rh/Qd4G+MyMiMgrPP/880tJqr9Sxt7fHuXPnDJsQEekUz1Q3RyZDGQBPSeifAFQWgnnxRWDhQr2mRURkFM5MgnV4w+ZLE4ElIZLHR7wDTL2t97SIiIzBpk2bsH9/w/IH5eXlBsyGiPSBZ6obk8kgADhKQlMBvCFtY2UFxMToNS0iIqMQ/wJGLLml3AzsB+xU/r5oBQRGA/34gyMRWaYvvvgCr7/+unL70aNHkMkaL8hKROaGRbVU3aAnPX3fCcCXjdtVV+spISIiI3H3K+D6Gryw8SpSfq4NyWRA4lt1j3ceDow/DjzBW2KIyPLk5AAnT17DSy9NV8YKCgpgb29vwKyISF9YVNerK6gb/5ZY1rhNTY2+MiIiMg6nxwCF8dh8Atj3vw3h6v2SNsP+zoKaiCxSTAwQEXEXQjRMLJGamgpXV1cDZkVE+sR7qgHlvdHLG4WbLJTFgpqILM3dr4DCeHxxBXj1UEO4fK/yt0igSwDQM7TZ3YmIzFlODhAR8RBCNPyoaGV1Gk5OA1vZi4jMDYtqANizB7sBSBc6qJI+LpNxLWoiskzXViE5E5guGSDzPwQc7Oo2vBYAz1w2RGZERAaXnl4DIX4niexETc3vcZtzNRJZFBbVMhm+ARAhCZWi0XXxPENNRJao6DKyM28g4K8NodRNgJtz3cbg1cDovQZJjYjIGEyebC3Z+guAl2BtDfTvb6iMiMgQLLuolsmQDmCSJJQFQPp7I89QE5FFuhODB18GoveShtCZVcDAnnUbXguAYf8wRGZEREZh6NChkq2xAN6HtTXw0UeAB6eYILIoljtRmUyGIgC+ktBlAL2kbVhQE5ElKrqM6oRFcJKsjLVrETDJr25DPpRnqInIor344ov4/vvvAQA2NjbIzLyA27drz1CzoCayPJZZVMtkqAQgnZPxcwAB0jaXLuk1JSIio3AnBkj6M2zCG0Kv/AFYNKFuw/svQMD7BkmNiMgYbNmyBXv3NvywWFlZCZmMxTSRJbO8olomgwAgXTVwPYAZ0jYTJwJPPaXXtIiIDK4sB0iKQJ9lDVfp/N4P+H9zAcAKmJIIdOXYSESW6/jx41ixYoVyu7y8HDJZ4wVZicjSWNY91XWDnlwS+i8Aq6RtbGyA//xHj0kRERmJb6Zg5laBnwpqN7s4AqdXAYAVEBjNgpqILFpKSgqmTp2q3M7Pz4eDg4MBMyIiY2E5RXVdQT0ZtbN7A8AAAIcat6uqahwhImrTvXv3EB4eDrlcDrlcjvDwcBQXF7e5X1paGqZOnQq5XA4nJycEBQUhKytL9wk39t3fsG5vKo5IVscq+ggAZLVnqPstbGlPIiKzl5ubixEjRii3b9y4ATc3NwNmRETGxDKK6mHDAACvApCeg77VuB0nJiMiDc2dOxcpKSmIjY1FbGwsUlJSEB4e3uo+d+7cwdixY+Hr64tz587hu+++w5tvvqn/Mx9f9sOh6L9j7dGGUOX/1P0W6T6eZ6iJyKKVlZWhR48eyu3Y2FgMHjzYgBkRkbEx/3uqc3KA69exB8BmSfhx43YsqIlIQ2lpaYiNjUViYiICAwMBALt27UJwcDDS09Ph4+PT7H6rV6/Gs88+i02bNiljffv21UvOSkfccfF6AebtaAjdiwZs648OA5frNx8iIiNSU1MDR0dH5fb27dsxZcoUA2ZERMbI/M9U9+qFcwCkFy7eB2AtbcOCmog6ICEhAXK5XFlQA0BQUBDkcjni4+Ob3aempgYnTpyAt7c3pkyZAnd3dwQGBuKLL75o9bUqKipw//59lT+NJb6IO1kFGPtWQ+jOu0Dn+u+PrqOBnqGaPz8RkYmztm74xhgVFYWoqCgDZkNExsq8i2qZDLcATJCEsgA4SduwoCaiDsrLy4O7u3uTuLu7O/Ly8prdJz8/Hw8ePMDGjRsREhKC06dPY/r06Xjuuedw/vz5Fl9rw4YNyvu25XI5evXqpVnSRZdR/P1e9JeciL64Buhb/zYGvwkoLmr23EREZmDkyJHKfwcFBWH79u0GzIaIjJlGRfWOHTvQp08fODg4wN/fHxcuXGi1/fnz5+Hv7w8HBwf07dsXO3fu1ChZtchk+A2A9KLLSwBUvn5yLWoiasXatWshk8la/bty5QoANLukihCixaVWampqAADTpk3Dyy+/jOHDh2PlypUIDQ1tdYxctWoVSkpKlH/Z2dnqv7E7Mag6EYguf24IHfpvYLR33YZjX2DYW83uSkRkCRYtWoRr164ptxMSEgyYDREZO7XvqT58+DCWLVuGHTt2YMyYMfjoo4/wzDPPIDU1Fb17927SPjMzE88++ywiIiJw4MABXLx4EVFRUXBzc8OMGTOaeQUtkMlQCaCrJPQZAJWpdrgWNRG1YfHixQgLC2u1jZeXF65fv45ff/21yWMFBQXo1q1bs/u5urrCxsYGgwYNUokPHDgQ3377bYuvZ29vD3t7+3Zk34KyHIjERbCb3xBa+xzwX6PrX8ANmHZH8+cnIjJhOTnAhg1bERMTo4zV/whKRNQStYvqLVu2YOHChVi0aBEAYOvWrTh16hQ+/PBDbNiwoUn7nTt3onfv3ti6dSuA2i+MV65cwebNm3VTVMtkEACkXzn/AWCmtI2tLdeiJqI2ubq6wtXVtc12wcHBKCkpwaVLlzBq1CgAQFJSEkpKSjB69Ohm97Gzs8NTTz2F9PR0lfitW7fg6enZ8eRbkv4eur7UsDlzFLCmfiju+wIQtEd3r01EZMRiYoCIiBMQ4mVlrLy8vMUrjoiI6ql1+XdlZSWSk5OhUChU4gqFosXJeBISEpq0nzJlCq5cuYKqFtaE1nginrpBb60kNBvA6qZvpH3PR0TUDgMHDkRISAgiIiKQmJiIxMREREREIDQ0VGXmb19fXxw7dky5/eqrr+Lw4cPYtWsXbt++jW3btuH48eO6mwinLAef7XsH9x7WbvZxAz5bCtSuRX2JBTURWaycHCAi4iGEaJic0coqD4WFel7ikIhMklpFdWFhIaqrq5tcztitW7cWJ+PJy8trtv3jx49RWFjY7D4dnYhnHYABAPoBONz4QU5MRkQ6cPDgQQwZMgQKhQIKhQJDhw7F/v37Vdqkp6ejpKREuT19+nTs3LkTmzZtwpAhQ7B7924cOXIEY8eO1U2SpRkAasdAayvgx6118YEruBY1EVm0jAxAiJ8kke9RU9MNt28bKiMiMiUaTVTW+DKY1ibjaal9c/F62piI5xaAJuMgC2oi0hEXFxccOHBAeXXNgQMH0LlzZ5U2QggsWLBAJfbiiy8iIyMD5eXlSElJwbRp03SXpNMAzAq0wsM9wOP6el9mDfgs1d1rEpHFu3fvHsLDw5UnS8LDw1FcXNzqPmvXroWvry8cHR3RpUsXTJ48GUlJSTrLccAAwMpqMIBkACUA/GBtDfTvr7OXJCIzolZR7erqCmtr6yZnpfPz81ucjOfJJ59str2NjQ26du3a7D729vZwdnZW+WuX1opmFtREZOme8AACo/GEQ926qzJrYNRHtXEiIh2ZO3cuUlJSEBsbi9jYWKSkpCA8PLzVfby9vbFt2zZ8//33+Pbbb+Hl5QWFQoGCggKd5OjhAURHA9bWIwE4w9oa+Oij2jgRUVvUmqjMzs4O/v7+iIuLw/Tp05XxuLi4Fs+uBAcH4/jx4yqx06dPIyAgALa2thqk3AYhlPdWq8SIiAjotxDoPgUovQ049WdBTUQ6lZaWhtjYWCQmJiIwMBAAsGvXLgQHByM9PV1l3gmpuXPnqmxv2bIFMTExuH79OiZNmqSTXBcuBKZMAW7frj1DzYKaiNpL7dm/ly9fjvDwcAQEBCA4OBjR0dHIyspCZGQkgNpLt+/evYuPP/4YABAZGYlt27Zh+fLliIiIQEJCAmJiYvDJJ59o951IsYgmImrZEx4spolILxISEiCXy5UFNQAEBQVBLpcjPj6+xaJaqrKyEtHR0ZDL5Rg2bFiL7SoqKlBRUaHcbvdEtxIeHiymiUh9ahfVc+bMQVFREd566y3k5ubCz88PJ0+eVC4Bk5ubi6ysLGX7Pn364OTJk3j55Zexfft29OjRA++//77u1qgmIiIiIqOQl5cHd3f3JnF3d/cWJ7mt99VXXyEsLAxlZWXo3r074uLiWl3mcMOGDVi3bl2HcyYiUpfaRTUAREVFtbjky759+5rExo0bh6tXr2ryUkRERERkZNauXdtmAXv58mUAzU9M29YktwAwYcIEpKSkoLCwELt27cLs2bORlJTUbJEO1F4tuXz5cuX2/fv31V5BhohIExoV1URERERkuRYvXoywsLBW23h5eeH69ev49ddfmzxWUFDQ4iS39RwdHdG/f3/0798fQUFBGDBgAGJiYrBq1apm29vb28Pe3r79b4KISEtYVBMRERGRWlxdXVu9FLtecHAwSkpKcOnSJYwaNQoAkJSUhJKSEowePVqt1xRCqNwzTURkLDRap5qIiIiIqC0DBw5ESEgIIiIikJiYiMTERERERCA0NFRlkjJfX18cO3YMAPDw4UO88cYbSExMxM8//4yrV69i0aJFyMnJwaxZswz1VoiIWsSimoiIiIh05uDBgxgyZAgUCgUUCgWGDh2K/fv3q7RJT09HSUkJAMDa2ho3b97EjBkz4O3tjdDQUBQUFODChQsYPHiwId4CEVGrePk3EREREemMi4sLDhw40GobIVkO1cHBAUePHtV1WkREWsMz1UREREREREQaMokz1fW/Xt6/f9/AmRCRKaofO6RnQswFx0ci6ihzHSM5PhJRR7V3fDSJorq0tBQAuNYgEXVIaWkp5HK5odPQKo6PRKQt5jZGcnwkIm1pa3yUCRP4WbKmpga//PILnJycIJPJ2mx///599OrVC9nZ2XB2dtZDhqaDfdMy9k3LTL1vhBAoLS1Fjx49YGVlXne9qDs+6popf1ZMOXfAtPNn7oZRn3tWVhZkMpnZjZHGNj5qwpQ/X8aA/ac59l2t9n6HNIkz1VZWVvDw8FB7P2dnZ4v+ELSGfdMy9k3LTLlvzOnsi5Sm46OumfJnxZRzB0w7f+ZuGHK53GRzb42xjo+aMOXPlzFg/2mOfde+75Dm83MkERERERERkZ6xqCYiIiIiIiLSkFkW1fb29lizZg3s7e0NnYrRYd+0jH3TMvYNtZcpf1ZMOXfAtPNn7oZhyrlbCv436hj2n+bYd+oxiYnKiIiIiIiIiIyRWZ6pJiIiIiIiItIHFtVEREREREREGmJRTURERERERKQhFtVEREREREREGmJRTURERERERKQhky2qd+zYgT59+sDBwQH+/v64cOFCq+3Pnz8Pf39/ODg4oG/fvti5c6eeMtU/dfrm6NGj+P3vfw83Nzc4OzsjODgYp06d0mO2+qXu56bexYsXYWNjg+HDh+s2QQNSt28qKiqwevVqeHp6wt7eHv369cOePXv0lC0Zyr179xAeHg65XA65XI7w8HAUFxe3us+CBQsgk8lU/oKCglTaVFRU4C9/+QtcXV3h6OiIqVOnIicnx6C5V1VV4fXXX8eQIUPg6OiIHj164Pnnn8cvv/yi0m78+PFN3l9YWFiH89XFce7IkSMYNGgQ7O3tMWjQIBw7dqzDeXY09/Ych/bt29ekj2UyGR49emTQ3M+dO9dsXjdv3lRpZ4z93tz/lzKZDIMHD1a20We/Uy1djVPmivVAx7Bm0CJhgj799FNha2srdu3aJVJTU8XSpUuFo6Oj+Pnnn5tt/+OPP4onnnhCLF26VKSmpopdu3YJW1tb8fnnn+s5c91Tt2+WLl0q3n77bXHp0iVx69YtsWrVKmFrayuuXr2q58x1T92+qVdcXCz69u0rFAqFGDZsmH6S1TNN+mbq1KkiMDBQxMXFiczMTJGUlCQuXryox6zJEEJCQoSfn5+Ij48X8fHxws/PT4SGhra6z/z580VISIjIzc1V/hUVFam0iYyMFD179hRxcXHi6tWrYsKECWLYsGHi8ePHBsu9uLhYTJ48WRw+fFjcvHlTJCQkiMDAQOHv76/Sbty4cSIiIkLl/RUXF3coV10c5+Lj44W1tbVYv369SEtLE+vXrxc2NjYiMTGxQ7l2NPf2HIf27t0rnJ2dVfo4NzdXq3lrkvvZs2cFAJGenq6Sl/Rza6z9XlxcrJJzdna2cHFxEWvWrFG20Ve/UwNdjVPmiPVAx7Bm0C6TLKpHjRolIiMjVWK+vr5i5cqVzbZ/7bXXhK+vr0rspZdeEkFBQTrL0VDU7ZvmDBo0SKxbt07bqRmcpn0zZ84c8de//lWsWbPGbItqdfvm66+/FnK5vElhROYtNTVVAFApBhISEgQAcfPmzRb3mz9/vpg2bVqLjxcXFwtbW1vx6aefKmN3794VVlZWIjY21qC5N3bp0iUBQOVLx7hx48TSpUu1kmc9XRznZs+eLUJCQlTaTJkyRYSFhWkp61q6OA7t3btXyOVybaXYInVzry+q79271+Jzmkq/Hzt2TMhkMvHTTz8pY/rqd6qly3HKHLEe6BjWDNplcpd/V1ZWIjk5GQqFQiWuUCgQHx/f7D4JCQlN2k+ZMgVXrlxBVVWVznLVN036prGamhqUlpbCxcVFFykajKZ9s3fvXty5cwdr1qzRdYoGo0nf/Pvf/0ZAQAA2bdqEnj17wtvbG6+88grKy8v1kTIZSEJCAuRyOQIDA5WxoKAgyOXyNseYc+fOwd3dHd7e3oiIiEB+fr7yseTkZFRVVal8Bnv06AE/P792j126zF2qpKQEMpkMnTt3VokfPHgQrq6uGDx4MF555RWUlpZqnKuujnMttdFWH2uae2MtHYcePHgAT09PeHh4IDQ0FNeuXdNa3kDHch8xYgS6d++OSZMm4ezZsyqPmUq/x8TEYPLkyfD09FSJ67rfqYGuxylzwnqgY1gzaJ+NoRNQV2FhIaqrq9GtWzeVeLdu3ZCXl9fsPnl5ec22f/z4MQoLC9G9e3ed5atPmvRNY++88w4ePnyI2bNn6yJFg9GkbzIyMrBy5UpcuHABNjYm979Ku2nSNz/++CO+/fZbODg44NixYygsLERUVBR+++033ldtxvLy8uDu7t4k7u7u3uoY88wzz2DWrFnw9PREZmYm3nzzTUycOBHJycmwt7dHXl4e7Ozs0KVLF5X91Bm7dJW71KNHj7By5UrMnTsXzs7Oyvi8efPQp08fPPnkk7hx4wZWrVqF7777DnFxcRrlqqvjXEtttNXHmubeWHPHIV9fX+zbtw9DhgzB/fv38d5772HMmDH47rvvMGDAAIPl3r17d0RHR8Pf3x8VFRXYv38/Jk2ahHPnzuHpp58G0PJ/G2Pq99zcXHz99dc4dOiQSlwf/U4NdDlOmRvWAx3DmkH7TLZSkMlkKttCiCaxtto3FzcH6vZNvU8++QRr167Fl19+2eygbg7a2zfV1dWYO3cu1q1bB29vb32lZ1DqfG5qamogk8lw8OBByOVyAMCWLVswc+ZMbN++HZ06ddJ5vqQ9a9euxbp161ptc/nyZQDNj5ltjTFz5sxR/tvPzw8BAQHw9PTEiRMn8Nxzz7W4X3vGLl3nXq+qqgphYWGoqanBjh07VB6LiIhQ/tvPzw8DBgxAQEAArl69ipEjR7b53C3RxXFO0+ODurR9HAoKClKZ3G7MmDEYOXIkPvjgA7z//vvaSxzq5e7j4wMfHx/ldnBwMLKzs7F582ZlUa3uc3aEpq+zb98+dO7cGX/84x9V4vrsd3NmDOOUuWI90DGsGbTH5IpqV1dXWFtbN/kVJT8/v8mvLfWefPLJZtvb2Niga9euOstV3zTpm3qHDx/GwoUL8dlnn2Hy5Mm6TNMg1O2b0tJSXLlyBdeuXcPixYsB1BaSQgjY2Njg9OnTmDhxol5y1zVNPjfdu3dHz549lQU1AAwcOBBCCOTk5PAMholZvHhxm7NVe3l54fr16/j111+bPFZQUNDmGCPVvXt3eHp6IiMjA0DtGF1ZWYl79+6pnK3Oz8/H6NGjDZ57VVUVZs+ejczMTHzzzTdtnv0ZOXIkbG1tkZGRoVFRravjXEtt1Plvp4vc66lzHLKyssJTTz2l/AxpQ0dylwoKCsKBAweU28be70II7NmzB+Hh4bCzs2u1rS763RIY4zhl6lgPdAxrBu0zuXuq7ezs4O/v3+Syuri4uBa/fAUHBzdpf/r0aQQEBMDW1lZnueqbJn0D1P7atGDBAhw6dAh/+MMfdJ2mQajbN87Ozvj++++RkpKi/IuMjISPjw9SUlJU7ncydZp8bsaMGYNffvkFDx48UMZu3boFKysreHh46DRf0j5XV1f4+vq2+ufg4IDg4GCUlJTg0qVLyn2TkpJQUlLSZvErVVRUhOzsbOWldv7+/rC1tVX5DObm5uLGjRttPq+uc6//opqRkYEzZ86064vXDz/8gKqqKo0vJdTVca6lNur8t9NF7oD6xyEhBFJSUrR6uaamuTd27do1lbyMud+B2iWGbt++jYULF7b5Orrod0tgjOOUqWM90DGsGXRAf3OiaU/9FPAxMTEiNTVVLFu2TDg6OipnrFy5cqUIDw9Xtq+fQv/ll18WqampIiYmxmyn0Fe3bw4dOiRsbGzE9u3btbocjDFSt28aM+fZv9Xtm9LSUuHh4SFmzpwpfvjhB3H+/HkxYMAAsWjRIkO9BdKTkJAQMXToUJGQkCASEhLEkCFDmiz34uPjI44ePSqEqP2srFixQsTHx4vMzExx9uxZERwcLHr27Cnu37+v3CcyMlJ4eHiIM2fOiKtXr4qJEyfqZEktdXKvqqoSU6dOFR4eHiIlJUVljKyoqBBCCHH79m2xbt06cfnyZZGZmSlOnDghfH19xYgRIzqUuy6OcxcvXhTW1tZi48aNIi0tTWzcuFGnSztp8zi0du1aERsbK+7cuSOuXbsmXnjhBWFjYyOSkpIMmvu7774rjh07Jm7duiVu3LghVq5cKQCII0eOKNsYa7/X+9Of/iQCAwObfU599Ts10MU4Za5YD3QMawbtMsmiWgghtm/fLjw9PYWdnZ0YOXKkOH/+vPKx+fPni3Hjxqm0P3funBgxYoSws7MTXl5e4sMPP9RzxvqjTt+MGzdOAGjyN3/+fP0nrgfqfm6kzLmoFkL9vklLSxOTJ08WnTp1Eh4eHmL58uWirKxMz1mTvhUVFYl58+YJJycn4eTkJObNm9dkOSEAYu/evUIIIcrKyoRCoRBubm7C1tZW9O7dW8yfP19kZWWp7FNeXi4WL14sXFxcRKdOnURoaGiTNvrOPTMzs9nxEYA4e/asEEKIrKws8fTTTwsXFxdhZ2cn+vXrJ5YsWaKV5eZ0cZz77LPPhI+Pj7C1tRW+vr4qxZ82afs4tGzZMtG7d29hZ2cn3NzchEKhEPHx8QbP/e233xb9+vUTDg4OokuXLmLs2LHixIkTTZ7TGPtdiNrl7Dp16iSio6ObfT599jvV0sU4Zc5YD3QMawbtkQlRd4c+EREREREREanF5O6pJiIiIiIiIjIWLKqJiIiIiIiINMSimoiIiIiIiEhDLKqJiIiIiIiINMSimoiIiIiIiEhDLKqJiIiIiIiINMSimoiIiIiIiEhDLKqJiIiIiIiINMSimoiIiIiIiEhDLKqJiIiIiIiINMSimoiIiIiIiEhD/x9+oS8TELWSVwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1200x400 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot prediction vs reference\n",
    "fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(12, 4.))\n",
    "fig.suptitle('Dyad method')\n",
    "ax1.set_title('Energies')\n",
    "ax2.set_title('Forces')\n",
    "ax3.set_title('NAC numerators')\n",
    "ax1.plot(dataset.energy.flatten(),Ev.flatten(),'.',color='red')\n",
    "ax2.plot(dataset.force.flatten(),Fv.flatten(),'.',color='orange')\n",
    "ax1.plot(dataset.energy.flatten(),dataset.energy.flatten(),'-',color='black')\n",
    "ax2.plot(dataset.force.flatten(),dataset.force.flatten(),'-',color='black')\n",
    "ax3.plot(dataset.bvec.flatten(),sBv.flatten(),'.',color='blue')\n",
    "ax3.plot(dataset.bvec.flatten(),dataset.bvec.flatten(),'-',color='black')\n",
    "plt.show()\n",
    "plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f7e1f291-e56f-4fb6-9008-b32e72740604",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x17e502420>,\n",
       " <matplotlib.lines.Line2D at 0x17e503350>,\n",
       " <matplotlib.lines.Line2D at 0x17e501580>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiwAAAGdCAYAAAAxCSikAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8fJSN1AAAACXBIWXMAAA9hAAAPYQGoP6dpAAChvUlEQVR4nOzddXQUVxvH8e/uxkOEIMFCcJfiDqUt7qW4tjgFihYobfECBYpbcQ1uxd3d3S2BhASL6+59/0jf0BTaJpBkNsnzOWdPm83szG/JyjN3ruiUUgohhBBCCDOm1zqAEEIIIcR/kYJFCCGEEGZPChYhhBBCmD0pWIQQQghh9qRgEUIIIYTZk4JFCCGEEGZPChYhhBBCmD0pWIQQQghh9iy0DpBQTCYTz549w8HBAZ1Op3UcIYQQQsSBUorAwECyZMmCXv/P7SgppmB59uwZbm5uWscQQgghxAfw9PQkW7Zs//j7FFOwODg4ANFP2NHRUeM0QgghhIiLgIAA3NzcYr7H/0mKKVj+fxnI0dFRChYhhBAimfmv7hzS6VYIIYQQZk8KFiGEEEKYPSlYhBBCCGH2pGARQgghhNmTgkUIIYQQZk8KFiGEEEKYPSlYhBBCCGH2pGARQgghhNmTgkUIIYQQZk8KFiGEEEKYPSlYhBBCCGH2pGARQgghhNlLMYsfphqmKAjxguCHEPQIgh/h7x+AZZos2LlkB5tMYJsp+r+WjvAfi0kJM2GMgHBfCPWBMB9Mwc/we/aAAP8XuOcsgJVLXrDPEX2zctI6rUhISkH4Cwh+BEEPCfa7w1Ovh6TLkAWXTLnQ2WZ++562zgB6g9aJRVwoE4S/grDo97QK8UaFeqOPeAGWTtHv5TQ5o/9rmwl00n7wX6RgMWcmI7w6B892EOp1iBs373DlznOueyl+bQX6P1/fI5bD1F3gaAuZnSFL2j//62JBlXJFqdX0W6zzNAfLf1+6WyQhpeDVee4emcWuHVvoXf11zK+aTYNN58Boiv7Z0gAFskCx7FDMDXrVc8IuXS5wKgJZ6kDmmmCdTqMnIuIt+Ak82wk+e3j19DqHzj7i6qNwrnjCVU+49zz65QEw6iv4qUn0/3u+hPF/QOE8mWjavD2upbqCQ27tnod4V6gPAdeXsnnN75y/+hDvNwrvN/DsNXi/AY9voVHp6E0vPIThG6CoGxRzN1A0f1by5SuIZbYakKUuOBaQE86/0Sn1/7dG8hYQEICTkxP+/v44OjpqHefDhb8E793wbAdGr53sOPOKefth15W3X2AA9+a5kztPfkiTg3YjDrNi5+1/3OXV8VAkhy1kbQg5WkPm2mCwSoInI94ReI8nJ2exdvUKPA6+4MKj6M+kiKVgYWEBNq60nh6Cx6HX6HRgY2VBaHhUzMNtLCFwIVj8eZJ9+h64pdeRJU/56A+5LHUh7SdytmZOTJHgdxye7YBnOzC9vh5zsnHkJlQb8+5D7GwsCAmL4vf+hejyuSWE+bD/3HO+GBf9e70OqheCVjVy8mWrbqQt2hFsXZPsKYm/iAwAz03waCXrt+6j7WxFeOT7N50zsAzdW1aCyDfMW32c7tPuxvq9rRU0KwfdPoMKn7ijy/rne9q1OljYJ8GT0UZcv7+lYDEHUSHweA08WAQvToAysfEsfLcMvF693Sx9OmeKFSlMsU9K07dfP9zd3QFQShEQEIC3t/fb29PHPLh9hXs3z7J7iAEC7wDQZymYdNa0/qoOFVpNR2fvpsUzTl2UiRfnZ7N68SRW73vM8Ttvf2Uw6KhRpQTr1q0nTTp30Onx8vJCp9ORMWNGLCwsePLkCVeuXOHq1asEvH7B+GHfQNBDlN8xCjacxr1n4TQoGf0hV7Mo6O0yQfbmkLcbOBXS7nmnZkqB3zG49zt4bSEsJJANZ2HefqhWEEb3rASZ6/DaUIAvWg2n2CclKVa8BEWLFqVo0aK4uroSHh6OUgobGxsA7ty6wdJFc9m/dzunLz2IOZSlAWoVg7E9K1Ks/kjI9IVWzzpVMb44z46FfUkXfoaKeSIAuP8c8vSHArlcqV+/IW45C5A5qxuZM2cmc+bMZM2aNebveffuXfbs2cPVK5e5cuk8V6/fJCg4NGb/fwyA+iX//EFvDZlqQJ4u0QWMPmVdHInz97dKIfz9/RWg/P39tY4Sd6+vKHXmW6XWOinTClT4UpRaiVLbi6n981oqQKVLl04NHDhQ3bp1S5lMpg87jsmk1IuzKuhoL2VnrVOAAtSnhfTq5KqeSkWFJ+zzEm+9PK/UrvJqcANi/t11OlS1cgXUnJlTlK+v7wfv2s/PT1WuXDlmv4DKkUGnxjZH+c3987W0p7JSD5YrFRWagE9K/KOwl0rdnKLUHwWVWom69xuqfx2US5q377tsWbMoo9H4UYd58OCBGjfqB1Usf5aY/d6Z/Off/MhXSgU9SZjnI95hCnulNkyoowpmjf53b1QKpf7Ir9SVUUoF3P3gz2qj0ahOnDihOnbsqHLkcFfhDzYqdaaHUpvd1baBqPNj/vz7bsqm1OXhSgV7JvyT00hcv7+lYElqkSFK3V+i1O4K0S++lajDP6Iq5LdWw7pWj/mgMZlMasOGDSosLCzhDh0ZqXZu36baN6uhrC3ffoA2LJdGXTnwe4IdRygV6v9Mef7RXqlVeqVWol4ssFdVSuVQv00Yqby8vBL0WNeuXVN9+vRRzs7OMX9TBzsLtaS7LuY1pta5KHWun1JvbibosYWKPiHwPabU8XZKrbZRaiXq2UxU9y8slIXh7fvMzc1NjRo1KsH//tevX1czJ/2s1NneMa+3Uc0s1apfWyhjhBSqCcZkVHuXDVJl8ljE/E3TOlip73u3j34NJKDIyMiY/4+KjFTubtGFadPyVurWxD/f06v0Sh1qoJTXNqWMUQl6/KQmBYu5CX+t1LWxSq3PEPMlcmW8QdWrkCnmxZ8hQwYVGpo0HzBPHj9SnZpXVXr927P+5T+WS1FVuxYiI8LV/LEdVLZ0elWtIMq0AqWOtVIqOGG/pN4nODhYLVmyRH3yyScKUPu3r4k+69uU/W3hspLoDzm/k4meJ8UzGZV6skmpXWVj//tuL646NCkf876uVauW2rZtm4qKSoIvlVeX1e1FpZThz/d18ZzWatuyUR/eOiuUUkqd3b9CffaJU8zf1N5Gp37s20a9efMm0Y/9+vVr1bp1a6XTRRe/BoNedambWXnN+Mtrbmtepe4tSLat5VKwmIsQH6UuDlFqrWPMi+vhvKyqXYNP/vICNKhu3bqpp0+fJnm8W1fOqGZf5FEOtijfOSi1xl6pG5OjP4xFvOzeOF/ly2rz9ow6g4XyvrI+yXMYjUa1b9++v9wRpeaM+1Z5/FRKGZf/5UNu76dKPduT4GeHKZ4xMvoy27ZCMf+Wocusld/OVkr5nVLKZFL3799XVatWVYcPH07yeIEBAWrMgK+Uo93b1p3KxdKpK2cPJXmWZC8yWKmzfdSsr6P/La0sUH3aVlI+T5P+ktvVq1dVgwYNYv6mNjbWanCHMurVYqe37+lN2ZS6OVWpyKAkz/cxpGDRWtAjpc72imkiVitRalthteK3HsrKyirmRdesWTN1+/ZtrdOq57f3K7W7YkzWvk1zqP07N2odK1l48+aN6tS8aszfNL0DasqQhio0OEDraEoppZ4/f67SpEmjAFWyeCF1cFYdpVZZvH1d7iyl1JMNUqT+l6hQpe7MVmpzjph/O+NqB7VibAOV3S2batWqldYJY3nx7IEa1K6UsrGMfl1aWqBGD+6kIiIitI5m9kwmk3p+95hS24ootTK6f+GAlvnVo5vat0wePXpUVapUKebz5siBXUrdmKTUxsxv39Pr0yl1dbRS4a+0jhsnUrBoJdhTqdNdY38h7CqrlOdmpUxG9ejRI2Vtba0+//xzdfbsWW2z/p3JqNSduWpjf8uYN0OPjo1VQIB5fPGao1vXLqhsGe1i/r36NHFTAT63tI4VS1BQkBo1apRycHCIyfllw9rq3qb2Sq22jVVQRxcu0uISS1S4Urdn/u0LIYM6saK7Kle2dKw+Kpp//ryH59VdqkHZ6ILV0Rbltf97KU7/xZMnT1TtasVU/iw6FbIYpTa4KvV0l9axYjGZTGrr1q2qX79+b++MClV3941Wps05375O1zhEd9CNML/X5V9JwZLUQp8rda6vUh7Wb18s+z5Xuz0mqB+HDYu16b1797TJGEcBj0+oHnXeXq91z+Ks9u7ZrXUs8/PmugrfVFAVdUPlcUUdWfyNWXd+8/X1VT179lR6vT66edvKSn3fv5fyPzZQqbVOf2lxKR39AZ3aCxdjpFL3Fim12f0vTe5u6vGBEapVy2Yx7480adKoX375RYWEhGid+B+ZwgPUip8rqZU9/3we+2sqFeqbNP1qkgmTyaQWzJutHO2jT9isLVEHJ5VQKsRb62hx8vTpU2VnZ6c+//wzdXnHeKW2F43d6f76r9GXuMyQFCxJJfy1UpeGRff9iOkbUFXdPLZC1atXL+ZD7cSJE0mb62NFBKj90z9XOTK8HTLb5Zt2ZnkGmdT279+vIm4tUGq1nVIrUQ9mp1fBD3ZqHSvOrl69qmrUqBF9mcDSUt29e/fP1/GPsV/He6oo9fyI1nGTnsmo1KM10UNV//9vsTGzUrdnqb27digbG5s/O6rr1DfffKOePXumdeK4MZmiC7A/W9V2/OiiPimSR126dEnrZJp7/PixqvnZ28ss5fOgbm751qxPQP5u/fr1ytraWgFKr9errl26qOfn5yv1R4G3r+MNmaJbC82sc64ULIktMkipa78otdY51pmp9yUP1aN7d2VhET30zcLCQvXv31+9epU8riXGYjKpwMsz1bc1DTFv5Crli6faEQcRERFqQL8+ClCjvvr/meoX0R2rkxmTyaS2bdumpkyZEuv+c8f3KNPZv7UUHqgdPZ9MSmcyKeW1Xakdn8Q+M70xMebMNCAgQGXKlElVrVpVnT+fTP9NXl9Tpq0F1Cfu0e9pK0uD+n3e3FT7vt6xY4dycY6+ZGZjiZrUIY2K8tqjdawP8vDhQ9W8efO30xs4OKjRo0aqwCtzY/W9UptzKHV/sdkUZFKwJJaocKVuz4q+rvmXa/9Bt1apYT/8oOzs3vZnaNCggVl0qP1or6+og7+4qRwZUPuH6ZW6NT3VXS549uyZqlKxTMzfdlB9oju1mckbPiGcP39eAapSpUrq6N4NSp3uFrsv1tEWSvnf0Tpm4vA9Ft2i9Jdr/6bLw9U6j6WqRYsWsSZ6e/z4cfL/co8MUj7bmqsGJd+2oHZs31oFB5vnJYPEYooMU9VLZ1WAKp0LdWtxuWRzCejfHD16VJUqVertZX13dxUeEhj93fXXvljbCkUPzdf49SwFS0IzGZV6uFKpLbne/rG35Ioe3miMUsHBwSpLlujJfcqXL68OHUphQwgjAlX4wWZvn/vxNurcqaMJOrGduTp8+LByzRA9KZuDDWr9QEelfA5oHSvBLVmyJOZyB6Dq16+vrpzcrtTxNkqt/HMSulWG6E7lSTCvTJJ4dVmpg/Xfvq5X2yh1YaDat2OjKl36bYfatWvXap00URjvzFfjWxmUXvfnvC1F8kdfIkwNgp8qtbui8p6FGtwAFXZmSIo6ATEajWrVqlUqV65cauDAgW9/ERmsTNcmKLUu7V8GhpRTyuegZlmlYEkoJlP0TILbi/3lOqCrCrs6VXmsXB7rzGvDhg1q06ZNyf/s65+YTNHTjq8yqNuTUA62elWudHH15EnKnAbcZDKpib/+qgx/zlZaJBvq9oLiKXpyPS8vL9WlSxdlMBhi+mm0b99e3Tm79T1f7N9HT0WfHAXeV+p429iF2Kku6sSBzeqLL76I1aF2+PDhKXuk3Mtz6sBoV5XRMfo5OznYqUePHmmdKtGcOXNGjR78zdtW8rVOSnn9oXWsRBMeHq4CAwNjfj516pQqUaKE+mOjhzJe+CGmL1705d9amlz+lYIlIUSFKbW36ts/5lpH5Xf0BzV65E/K1dVVAWr58uUJd7zk4vlhdWBEWpXWPvoDLl1aB7V7d8obRXTvxnllYxU9oqZtJVTQ4S7Rr4lU4NatW+qrr756u0ZRjhzRxfnzo0rtqfSX94RT9LDJ8NcaJ46joEfRl7o8LP9yqau5evXojCpf/u3stJaWlqpPnz7q+fPnWidOGqF+ymt1FVUxL6pDFZTpTG+ljClrvhaTyaTmzJ6trCyji/GNfYk+EQ1IJS1Kf/rr5HMFChRQ82b8qkKO/O3y75Evo1sfk0iiFiyzZs1SOXLkUNbW1qpkyZLqyJF/Hklw9OhRVbFiReXi4qJsbGxU/vz51W+//RZrm8WLF8f8A/71Fp9p6hOtheVoC6VW26ibGzqpbp07xmoyz5o1q1qyZEnCHi+5CH6qHiwtqUrmeDu1/9gxoz96UTez8fKCUltyqaXdUbO/sVCme6nz73zmzBlVr149NXny5Jj7IsLD1erZ36uILUWTT+ES9Cj6UtZfCpWoPV8o9fKcUir6y6xUqVLKyspKffPNN+rBgwcaB9aAMUpFnB0SPffInwtnvn5646MW6DQXISEhqkO71jGf3U1Ko97sbma2w3wTk5+fnxo0aJBydHR8O9ll+vTqp8G9lPfWpm9bHVei1JGmSVK4JFrBsnr1amVpaanmz5+vbty4ob777jtlb2+vHj9+/N7tL1y4oFatWqWuXbumHj58qJYvX67s7OzUvHnzYrZZvHixcnR0VN7e3rFu8ZFYBUuI3x1Vr/bnsQqpkiVLqpUrV8qMkVHhKvRYd9X507f/No3r10jWQ5/XrVmjzqzu9faLbXPO6OIllfvrZc6VK1fGFOy/fN9aPVyYL1YrpLr8s/nMsPm3QsW0AnVpXlk1oEcL5ebmFmstmEuXLikfn+Q34ivBeW5Waq2jMi5H1S1hqdyypDO/SS7j4cGDB6pE0XzRw311qF9b6ZXp5jTNO5pqzd/fX02ZMkXlyJEj5vO7aNGiyvTqavSJehIWLolWsJQtW1Z179491n0FChRQQ4YMifM+mjRpotq2bRvz8+LFi5WTk1N8o8SSmJ1uq1atqnQ6nWrUqJE6fPhwyu2j8qEerlTzu9koK4voF/3ofo2T3YdBZGSk+r5fNwWobC4ov7kodbhR8u2jkYiWLFkSc0n0/7cyxXOrX792VQ+n/qVwuTBIm9WhTSalfI8rdfJrpTwslWkF6uJY1A+tc6i8ubLFyv3XEyfxF/53lPeKoipf5uh/J2srvVo4b4bWqeJtz87tysXJNmbJjP2jMkaPCBMxIiMj1bp161SFChXUnDlzYu5/9fC46t00rzr8Iypq+V8uFb25keAZEqVgCQ8PVwaDQW3cGHuNmT59+qiqVavGaR8XLlxQrq6uav78+TH3LV68WBkMBpU9e3aVNWtWVa9ePXXhwr+f1YaFhSl/f/+Ym6enZ6IVLBcvXlR37qTQ4ZwJJeiROj3jE9WqAipi6Z9f9qHJ4/q/n6+v+rxioZgvsYENLFXkrd+TXdGVlMLCwtTixYtV9erVY2bO/X8nXZ/lbyeqMq1Aqd0VlLo7P/GnBw95ptT18bEmfDs1EpUnq22sIsXa2lo1btxYbdu2LeVcwkwMUeHqzdEBqlGpt/923do3TD4jA9/cUBuG5YwuqHOhnmz6SqnwN//9uFTsr++Hv3bVyORio3rVRN2cSKKMkEyUguXp06cKUMePH491/9ixY1W+fPn+9bFZs2ZVVlZWSq/Xq1GjRsX63cmTJ9Xy5cvVpUuX1JEjR1TTpk2Vra3tvxYJw4cPf2+/l+R8OSLZM0ZFT//8Z/N7xJoMas64nmY9/fe5E/tUdtfouXPsrVFrfsgXPYJExJmPj4+aPXu2ql69uqpcuXL0FACem5U6WF9VK4iqkBfVuyZqaU8rdX1lw+hJuSISaNRN2AsVdsdDnZ1bSc35Rqc6fYqa2YHokQ8nOiifa38ovV6vbGxs1Jdffqk8PDxS9oifRGD0OaLGtEmrdH8OfS5XJLPyfGTGy4uYjNFzRf258OzGgWlU6O1VWqdKdk6fPq06dOignJzeLtOyf377RDmRi2vBolNKKeLo2bNnZM2alRMnTlChQoWY+8eOHcvy5cu5devWPz724cOHBAUFcerUKYYMGcLMmTNp1arVe7c1mUyULFmSqlWrMn369PduEx4eTnh4eMzPAQEBuLm54e/vj6OjY1yfkkgMry/DiTb0n3WdKTvh05KZWLpqK9nzl9E6WQxlMjJz1DcM+mUZ4ZGQNxNsnN2bIo1+A72F1vGSrcjISCwtLQGIiIjAwcGBiIiIWNvYWEJGR6jxiS0LhpQDx3zgkI9RCy+ApQM6ne6d/RbIk51mX+SDwNso/9tU776Jl29CeBVkxDcAooxvt61RqRB7Dp4CSwcA9u/fT7ly5UiTJk3iPfGULjKQXTO/ovVPe3gdDFWL2HN43zZw/VTrZLGcPbCaAX17sKrLG7KlAzLXgnKLwC6L1tGSrYiICPbt28f27duZNm0aFhYJ//kYEBCAk5PTf39/x6cKSohLQkopNXr06P9skencubOqXbt2nPep+eKHIraoULV6XD1lbx1dmTvaopaOaaxMEYH//djE9vyIMu0orb4q++eMxGXTqNcPDmqdKsUxmUzq9u3bauXKlapf376qSvniyt7W4m0H7dLEunRkaXi3xfT/txpF3m6rVqKc7WL/3sXJRtX6vLIaNmyY2rkz+azrlNzcPzpHlc5toU6P+vNvcaihUv7ar04e4f9EDe9UUhn0f65GXlYfvWaOXNZNFuL6/R2vUsnKyopSpUqxd+9emjRpEnP/3r17adSoUZz3o5SK1Tryvt9funSJokWLxieeMCcGG1oM2Uap6uto//U3nLwZRIcfN7NlWwbmThtPhtK9QG9I0kjK/w4RZwdh7bsVHTC3qz0169ag8w8r0VnaJWmW1ECn05EvXz7y5ctH69atATAajTx69IhXzx9ha/SFbFEQcAfj61v0anCIkJCQ9+4rR0YLSFcAHPKDYz5WzAzG2jkHLlmLkCFzdrJly/belhmRsHJV7s7pK03QXx8F9+bB060sXrWNPKUbU6XdPLBJn7SBokK4tWMo7frN5NwDEwAtPsvG7EWbwb1U0mYRiS++ldD/hzUvXLhQ3bhxQ/Xt21fZ29vHzIw4ZMgQ1a5du5jtZ86cqbZu3aru3Lmj7ty5oxYtWqQcHR3VsGHDYrYZMWKE2rVrl7p//766ePGi+vrrr5WFhYU6ffp0nHNJC4v5ioyIUGMHtVQWf55BuzqhDk/IrZT33qQ5Awp7ofz2dVVfldWpr8qiTCt10ZOHJcNFC4UwG29uqGuLqikri+h5mAY1tFJhF39RKiru82d9MJNRGe8uUtM6OSkby+jPlbRpDMpj3ojEP7ZIcIk+cZy7u7uysrJSJUuWVIcPH475XYcOHVS1atVifp4+fboqXLiwsrOzU46OjqpEiRJq9uzZsXoj9+3bV2XPnl1ZWVmpDBkyqJo1a6oTJ07EK5MULObvwtlTqnAeV5XGBnV/yl8W37o6JuE7ukaFKvVkgzIe+lJt7G+pMjlHf6hZGHTq6vFNCXssIVIpf39/9XXL2jGX5opkQ536xUGpU12iR5Mk5No8JlP0RH/nByi1Maua1fHtJcFaVYspL8+Uu2RGSpconW7NWZw77QhNhYWFcenMYcrb7YhuUjaF88sWaFwKChUvB+6twL052GaO/85NUfD8ADz2IPT+BlYcDGTKTrj5LPrXBfNmZ7nHRkqVkqZiIRLSls2b6NKpA36vAgGokh/614UGFTNhyNkKcrQGl1LwIZftAm7DIw/Uo5U897pHJufou8OUE1XHO/B190F079lbLgkmY3H9/paCRWgn4g0nt0ykYvNfAKhTPPpD7vMiOnTpyoB9TrDPDnbZo/9rnx1ss0FUAAQ/ib6F/OW/ry9CmC83n0LV0fAi+rMThzT29OrVm59+/hlbW1sNn7AQKZevry/fDxrEylUriYoy4myvw3O6Io3NnxvY5wTnIm/fz399X+ssY7+X///fgDtEvrzGutPw2054GaTj3rqmGHK1gSx1MOks0ev1mj5v8fGkYBHJwtWrVxk+fDibN2/m/y/Fom7Q+VMo4gbl84Cd9T8/PigM7vqA9xuo+wlgnQ5j1q/I22IrJp0V3333HZ06dZLXhBBJ5OnTp8yaNYs0djb80PETeOyB8tzMxC1h5MsM+TJBblewtnz/46OM8MgP7vjA+Ycw7wA8fRX9OxsbG44fP07JkiWT7PmIxCcFi0hW7t+/z7Rp01i0aBHBwcFv79/8Nblc/CH4Cev23eHCnQBehRi442vFnWcmnr2MHm1mbWVB8MPdGDJVAb0l9+7dI0eOHIkyZ4AQIn727fqDGnUaxvys1+vI4WpNvsw68mYIo08tyJMzK9hlZ8GBSLpMOBvr8a6urvTq1Yvu3buTPn0Sj0QSiU4KFpEsvX79moULF3LkyBEePHjA5cuXMRiihz+3bt0aDw+Pdx6TPn168ufPz9atW3FxcUnqyEKI/3Dy5ElmzZrFrVu3uHPnDoGBgbF+P3/eXDp37QbA0aNHqVmzJnnz5iVfvnzUr1+fVq1aYW39L02tIlmTgkWkOB4eHhw7dgwXF5eY+T3y5s0rRYoQyYhSiufPn3Pnzh3u3LnD7du3qVKlCg0bRrfAGI1GdDqd9E1JRaRgEUIIIYTZi+v3t5SwQgghhDB7UrAIIYQQwuxJwSKEEEIIsycFixBCCCHMnhQsQgghhDB7UrAIIYQQwuxJwSKEEEIIsycFixBCCCHMnhQsQgghhDB7UrAIIYQQwuxJwSKEEEIIsycFixBCCCHMnhQsQgghhDB7UrAIIYQQwuxJwSKEEEIIsycFixBCCCHMnhQsQgghhDB7UrAIIYQQwuxJwSKEEEIIsycFixBCCCHMnoXWAYQQqVtUqAnf86E8PxXKybPHCYsKee92OQpmo/KXpUhfzBa9hS6JUwohtCYFixAiyfj7+7Np+XYuHb7Brau3Ua+saPx6KKao6N+PoT8+PHjvY+1xZsLYo1jY6chY2pYjlquwzqooW6M49ZvXxsrKKgmfiRAiqUnBIoRIdFevXuW3sdNZvX4VYca3LSiOpKchQ7HLZEGmCnbku5YfB3/bdx5vNBlxUhmxitIT4W/i2ZEQVjIfP57AMkjbNT1dunehV78euLm5JeVTE0IkEZ1SSmkdIiEEBATg5OSEv78/jo6OWscRQvzp63bfsGTF4pifXclJwfQlyZsvL0XKFqDDdy1xdLdCp/vvyzzKpHh9Oxyfk6FMmv0Lt+/d4rr/GfzxBcCgN9CgQUP69e9L1apVE+05CSESTly/v6WFRQiRoCIjI7G0tESZFLeWvSFiSxb0GCjOZzQr9w3dlzYmbX6bD9q3Tq/DpaANLgVtWPTNRAAeH3zD1G+Ws/3Rcu6azrJ5yyZc9JmlYBEiAd25c4d8+fJpmkFGCQkhEsy5c+coXrw4839ZwfoKDzjw9VNKBTZkSs6DbNy+gaGnWn5wsfJP3Ks7M/leLzbN28VIpy1UoQVZN9VmR5PH+D+I4NmzZ3h6eiboMYVILfz9/enYsSOFCxdm49hDmmaRS0JCiI8WGRnJ2LFjGTNmDEajkSzkYQgbsHawoMzPGSnWxwWDVeKfH4W9NnJ2hC9XZ71EGcHCXseq/N9x+f45pk+fTrt27eJ06UkIAb6+vpQuXRpPT0906GiqG8yk7T/gXschQY8T1+9vaWERQnyUGzduUKFCBUaOHInRaKQktejDYvK3TkubO3kpMTB9khQrADZpDVSZlpkWl/OQubIdAcFveHLBD39/fzp06MCXX36Jr69vkmQRIrnLmDEjRbOVJoPOjb4spUmBb3DKq91ovA/6FJk9ezY5c+bExsaGUqVKcfTo0X/c9tixY1SqVIl06dJha2tLgQIFmDJlyjvbbdiwgUKFCmFtbU2hQoXYtGnTh0QTQiQRo9HI5MmTKVmyJOfPnyeNhRMd+ZVO+knUnlqAGiuyYZ/JUpNs6Qrb0OhATsp0z0k/ltKAPljoLdm8eTNFihSRzxch/sHJkyfx8/NDKcWZkb58enIgQ9R6qtepQtOTuXDOY61dOBVPq1evVpaWlmr+/Pnqxo0b6rvvvlP29vbq8ePH793+woULatWqVeratWvq4cOHavny5crOzk7NmzcvZpsTJ04og8GgfvnlF3Xz5k31yy+/KAsLC3Xq1Kk45/L391eA8vf3j+9T+k+7du1SO3fuTPD9CpGcbd26VQEKUMVsqqox7Fe/O15Xj3YGaB0thslkUpdnvFCzDFfVENar7Hb5YzL37t1bGY1GrSMKYTamTZum9Hq9atL4S7Wz2SM1k6tqJlfV0X7PlDHKlGjHjev3d7z7sJQrV46SJUsyZ86cmPsKFixI48aNGTduXJz28eWXX2Jvb8/y5csBaNGiBQEBAezcuTNmm9q1a5M2bVo8PDzitM/E6sNy9epVypcvT0REBMuWLaNVq1YJtm8hkrvBHUfybDWUC/8Sp9zW1PsjOy4FE7ZTbULw3BvErmZPCPYPY5/jXHYELiBHjhycOXOG9OnTax1PCE0ppfj5558ZM2YMAJVdGvLVqxFYWVpRbU5mCnVySdTjJ0ofloiICM6fP0/NmjVj3V+zZk1OnDgRp31cvHiREydOUK1atZj7Tp48+c4+a9WqFed9JqaoIxn4xPIzoqKiaNOmDbNmzdI6khCa8fLy4uXLlwBcmvKC7MuaUj68Kdk+S0Oz07nMslgBcKuRhq9O5yZ93jTUCehDZ6vJLBq6UYoVkeoZjUZ69OgRU6w0SfMdLV6NIU16Gxrty5HoxUp8xKtgefHiBUajEVdX11j3u7q64uPj86+PzZYtG9bW1pQuXZpvv/2Wzp07x/zOx8cn3vsMDw8nICAg1i2hRQQZuTLBn5b+Y6nh3BalFL169WLEiBHEs2FKiGTv1q1bVKxYkXr16nHk54cc7+8DCgp3d6HBrhzYpDPvaZ3S5rfmq9O5yfaFPcXDa3DzW0sebIr+3NixYwevXr3SOKEQSSs8PJxWrVoxb948dDodbWx/5vOgzqQrbEOzM7nJUtVe64ixfFCn278PC1RK/edQwaNHj3Lu3Dnmzp3L1KlT37nUE999jhs3Dicnp5hbYkzHbZXGQOODOXB0s6bhm+9p4tIbgJEjR9K7d29MJlOCH1MIc3Tu3DmqVKmCp6cnPvdecnR09Ho/5UZn5NM5WTBYJo+hwjZpDdTfkYM8LZwwRSp2N3/CwmHradSoEVWrVuXp06daRxQiyXz99desW7cOSwtLuthOpkJoMzJVsOXL47lwzGl+a3PFq2BJnz49BoPhnZYPX1/fd1pI/i5nzpwULVqULl260K9fP0aMGBHzu0yZMsV7n0OHDsXf3z/mllgTQznltqbJ4Zw4ulvx+auutE//MzqdjlmzZrFw4cJEOaYQ5uTAgQNUr16dFy9eUDBzcbq/XIgzrlQY70rpHzNqHS/eDJY6aqzIRt7WTpii4OF4C1wcMnD9+nUqVarE3bt3tY4oRJLo378/rukz8a3VbIqF1CBzZTsa7M6BtZNB62jvFa+CxcrKilKlSrF3795Y9+/du5eKFSvGeT9KKcLDw2N+rlChwjv73LNnz7/u09raGkdHx1i3xOKY04rGh3PimNOSsi+a0S3dRBrXbcrXX3+daMcUwhzs3LmTOnXqEBQURCn3ynTynocDLlSclImSgzNoHe+D6S10fLEsG/nbO5PZlIdebxbj7pqLx48fU6lSJW7duqV1RCESXZawgvwYup08IeXJUs2O+jvdsXIwz2IF+PBhzQsXLlQ3btxQffv2Vfb29urRo0dKKaWGDBmi2rVrF7P9zJkz1datW9WdO3fUnTt31KJFi5Sjo6MaNmxYzDbHjx9XBoNBjR8/Xt28eVONHz/erIY1/1/Ak3C1PM9tNZOrarHbTfXmfrhSKnropMmUeEO+hNDC2bNnlZ2dnQJUtbx11RTOq5lcVZem+mkdLcEYo0xq/zeeaiZX1TjdQVUwe1EFKHd3d+Xt7a11PCESVHBwsGrYsKE6ffq08joUpObaX1czuao2ffZARQRpN8Q/rt/f8S5YlFJq1qxZyt3dXVlZWamSJUuqw4cPx/yuQ4cOqlq1ajE/T58+XRUuXFjZ2dkpR0dHVaJECTV79ux35j9Yt26dyp8/v7K0tFQFChRQGzZsiFempChYlFIq0CtCrcgXXbQsyXZTvbgVrHr06KGGDx+eqMcVIqldvHhRZc6cWZXOXlVN5YKayVV1ZeYLrWMlOJPRpA509YouWjissmfMpQBVokQJFRgYqHU8IRJEVFSUaty4sQJUpvRZ1Ayb6Pf0lhoPVESwtvMRJdo8LOYqKdcSCvaOZMtnj3h9K5wH6U7w28tuAMyfPz/W6CchkruN3c/xYF4UtqSh2twsFOlmPkMcE5IyKY709uba7Ff44ckMx/Y0bdGE2bNnY2Fh3qOfhPgvSil69+7NrFmzsLK0orfud3JGlCJ77TTU2ZQdCxttV+mRtYQSkX1mSxofyknaAtbkelmRRi7dAejevTs7duzQOJ0QHy40NJQLFy4AcGGiH97zbLAlDZ/+nnKLFQCdXkfVmZkp+q0LGXBjYPBqfmg8SYoVkSJMnDgxZg6xry3HRxcrddJQd7P2xUp8JJ+kZsbO1YIGe9xJk82CL171pGq6JhiNRpo1a8a5c+e0jidEvBmNRtq0aUOlSpWY1WcVJ79/DkCFX10p3CXlFiv/p9PpqDI9M3lbO+FodGX3V574nAwhKiqKP/74Q+t4QnyQVatWMXjwYABaOgymaEgNMlW0o/b67Bisk1cJkLzSmhkHNysa7MmBbToLvnz5E5+4VCYkJIR69erx4MEDreMJEWdKKfr27cumTZswRZm4PysSgE8GpqfkoOQ7Gii+dHodny/OSvbaaYgKVWype5+6nzekYcOGMo2BSHZOnTpFx44dAajt1JHKgW1xKWJNvW3uWNolv6//5JfYzLgUtKH+Dnds7K1p82oiuZwL4evrS/369YmMjNQ6nhBxMmnSJGbOnAlAe904cptKUaCjMxV//ff5lVIig5We2uuz41relqg3OqwvZgegW7dusdY7E8LcFStWjJpf1KK8cx3q+vfDwd2ShrtzYJPWjIcu/wspWBKAa1k76mx0w97SgW/ezMA9bV7Gjx+PpaWl1tGE+E/bt2/n+++/B6CZzfd8ElmTHPUdqD4/63/OYJ1SWdrrqb/dnbSFrKkV+C2VHRtjNBpp0aIFd+7c0TqeEHFipbfh69AptHgzBvsMljTckwP7LMn3e0kKlgSSvaYDXyzPhrMuI/1fryXzpfJaRxLiPz18+JB27doBUN22JdXC2pG5sh211rqht0idxcr/2bhY0HB3DhyyW/FVwM8UTFOGwMBAmjZtSnBwsNbxhHgvk8nEpk2bMEaZ2NvGC59DYdg52FB/Zw6c81lrHe+jSMGSgPK2cKLK9MwYsODMcF+uzXuFp6cnhw4d0jqaEO81Y8YMXr9+TW7r4jQMHUS6otbU+8MdC1v5aABIky36rDRNehvaBk0grVUGrl27Rrdu3WQBVGGWxo0bx5dffkn9Iq14sDEAvZWOupuzk7GUrdbRPprMw5IITg9/zrlRfvjo7zM7TSeMuiguXLhArly5NM0lxN+FB0fydaGhFHpSm+w53Gh6Ihf2mZNvk3FieX42hM3VH3Er+AzTdZ2xtrHi0qVL5MuXT+toQsTYu3cvtWrVQilFG0ZRQdeE2uvcyN3USeto/0rmYdFQ2REZyd/emfSm7DgHueHv70/Tpk0JDQ3VOpoQMZRJcaiTD5WedCSTcxbq73CXYuUfuJaxo9bqbOTVl6a1GsHirjulWBFmxdPTk9atW6OUoiJNqUATKv+WyeyLlfiQgiUR6HQ6qs/PgvunznxtmoiD3oVLly7Rs2dPaUYWmvv/a/HID0+4t8YfvQXU3pgdl4I2WkczaznqO1J5WmbK05gX09Jxd62/1pGEACA8PJxmzZrx4sULsusK0YyhFP3WhWLfpdM6WoKSgiWRGKz01N6YnZz5s9PRNAEdepYsWSJzOQhNvX79mqZNmzJnzhxGTfgZgE/nZyVb9TQaJ0seivVKR/G+0V8C+9t78cfvB+jYsSNGo1HjZCI1GzBgAKdPn8ZO58g3ajJ56qaj8tTMKW6UnxQsicgmrYH6O3LwSYZK1Kc3AL169eL8+fMaJxOpkclkon379jx48IB0ZKU2XSn9YwYKdkyrdbRkpeKkTORo6EBQeCAtuzdh6dKljBgxQutYIpW6ffs2c+fOBaCDGkf+4nmouTpljvKTgiWROeWyou4Wd2pbdaIInxIeHs7o0aO1jiVSoQkTJrBt2zYssKIzv1G8VXbKjsqodaxkR2/QUXOVG9lLpqeZ+gGAMWPGyDpiQhN5cuVj1CcracJAymb5jPrb3LFySJ4Tw/0XKViSQKYKdtRYnp32jOULvmZo1RlaRxKpzJkzZ/jpp58AaM4wylYqzWeLUu/EcB/L0l5PvT/cqe7WmKq0BKBjx474+PhonEykJkopDvd4htP5wtSy/5p629xJky3ldpyXgiWJ5G3uxGfj8tKY/pwf5M+T3YFaRxKpRGBgIK1btcZoNFKKOtTK1YI6yWyVVnNkn8WSetvcaZ7me7KSDz8/P77++mvpWC+SxLRp09g4+CQ3F75Gp4daq7ORoUTyn2vl38gnVhIqOTg9Bb9xRplgZ/PHjB48nvv372sdS6RwN27cwNfrBWnJTHvHn2m4Mwe26S20jpUipC9mQ/11eeiom4Al1uzatStmTSYhEsvu3bvp27cvrSd+wWt8qDQlMznqazv/WFKQgiUJ6XQ6qs3OQqaKdqwLmMzPvw6lTas2skiiSFQ2p3LzfcR6uuqm0Hhd4WQ/Pbe5ca/tQNOJlWnMAAD2bjwsrSwi0fj5+dGhXUcAytOIip0KUqy3i7ahkogULEnMYK2n9gY36mRqiy0OnD57mtGjpBOuSBye+4I4PsCHtGSi5aTPyV7TQetIKdIn/dPRpW13ujGDBpdHEfBQTkJEwlNK8U2HTjz38yETuelW7ieqzUp5w5f/iRQsGrDPZEm7bRVpZRndCXLs2LEcP35c41QiJTEajTSp+xUTGi9FGSF/e2eK90tZk0iZk+jJIrPyedk6RLw2saPhYyICZW4WkbDmzJnLtp1/YIElPTNOovGWfBisU8/XeOp5pmYmYylbBi/tQlkaYFImWjRpjb+/zJwpEsaEMb+yeecG5gcPwqZkCJ/Oy5JqzsK0YmGjp+6m7NhltuDp9RfULtSMnTt2ah1LpBA3b96k/3f9AWhs0Y9uO2ph55q6+qJJwaKhfK2cGdt3MunIylO/J3Rq2V3rSCIFOHf2HD+PjJ7Fto3TMFr+UUJGBCUR+yyW1NmUnYOGZRz02kTb5h3w9fXVOpZIAYZ/O4HwqDAKUJHRSwaniNWX40s+xTT22aQ8DKk4HT0GtuzawMVj17SOJJKx4OBgmtZuiVFFUUJfg19298U+S8qdl8EcZSpnx9i5P5GZPLwK9qNlnfbSCVd8FN9zoVQ70Y8GfMevvWZToE3q6GT7d1KwaExv0NF7RyO+zjScgaziwWA7jBEmrWOJZKpzk948eXUfZzIyZ+ZcMpWz1zpSqvRJ5yz80m4uFlhx8MJufvt5ltaRRDIV8jyKHY0fQ7iBrvX6UW9qMa0jaUYKFjNg7WRg0uHvyeVUCJ8TIRzrJ7NlivjzmL2J1XsXAzDiqxmU65FL40SpW/tFn9E+3yAAfhj7PdfO3dI4kUhuXvq9plO5Qbx5GkLaAtbUWJkNvSH19kWTgsVMOOezpsaKbADsmH2U8V3maJxIJCfhb4ys/DF6LZuGbt/Q26OZxomE3kLHjGM/U8imPBEqlKZftCIiXIY7i7hrXbULqx9PZanFYOpszo61U8pcIyiupGAxIznqO+LUzZdJtOWnBd9xaM1ZrSOJZECZFPvae1Hn9Xf0zzCfJcenpciVWpMjuwxWrNy0DFsc8fH3Yks/eU+LuJnaezF7bm1Ah55howeTNr9M+KhTKaQ3WEBAAE5OTvj7++PomHynKDYZTZTPUpOzvvtxs8zPlQfncc4m/RDEPzs7ypczw30xWOv48niuVDl6wNyt+HE7T8c6kQZn6mzKTq7GyfczSiS+K3vuUaFWKUIIoGOlfiw+9pvWkRJVXL+/pYXFzOgNetYfXYaDwQXPyNt8Xak/pqgUUVOKRHB04VW6Dm/LG3ypNjeLFCtmqu2YelTskxuAfe29eH0rXONEwlyFvIigTaMOhBBAHseizN03XutIZkMKFjOUPV8WZk2ZC8CWJ/OZ3XaTxomEOXp5K4RvunXkEnvZmfNXCnZMq3Uk8S8qTspE5iq2HA/cQodKvWUmXPEOk1HRt8ovXAs7gaXOmvV7PLC2sdI6ltmQgsVMtevdjGaftUOh+HlNLy4seaJ1JGFGIoKM9Pr0Z+4ZL2BrSMPSXbO1jiT+g8FSR5YRb1jGD/zxaj7ja6+Q+VlELEeGPmL1rRkAjBo8juLlCmucyLxIwWLGFm6eRRYnd17jzdiu03h5LUzrSMIMKKWY33QP655PA2DKxKnkzidDmJOD8p+VolPzHgBMPjGQAz/d1jiRMBcPNgVwfWIwA1hJlwbf8f3Y77SOZHak062ZO3bkOEu77KHYnaa45LOh2bncWDmk7qFtqd3pSV40HvQpPtynbrWGbDu4WdYJSkZCQ0MpkvsTHnjf4RO+YOu+jbh9Lqtop2Zv7oazrvR9IgJMFO+Xjsq/ZdY6UpKSTrcpROWqlZh+7Cccs1nx5k4EBzs/lWbkVMznZAhDvh+CD/dJ55CRpesXSrGSzNja2rJumwcGnQWX2MfwJjMIfibzs6RWkSEmptfZyuWAY2SuYkeFCZm0jmS2pGBJBmwzWFBrbXYiDCHMWzuDS9NeaB1JaCDUL4qtX93ipjoOwPI1S0ifPr3GqcSHKFmyJCNHjAJgVeBYljY8hjFSTkRSox1dbzH9fj9m0Q3/lscxWMoJyD+RgiWZyFDWmrmu37CJSYwdMBGfkyFaRxJJyGRU7G3jSeQzK8bm3cSKxauoU6eO1rHERxgy7HsqlqlMOCEcOX+AUz881zqSSGI3Fr7il5VDeMlTsmfOQdO2jbSOZNY+qGCZPXs2OXPmxMbGhlKlSnH06NF/3Hbjxo3UqFGDDBky4OjoSIUKFdi9e3esbZYsWYJOp3vnFhYmnUz/z2Aw0PfHbwHYYprKgib7CPWL0jiVSCrnRvviuTcYCzsdjTcVoE3HVlpHEh/JYDDgsX4ly4ZvoQotuDTpBQ82BWgdSyQRv0uh/NZ9EWf4A71Oz6p1K1JU/8vEEO+CZc2aNfTt25dhw4Zx8eJFqlSpQp06dXjy5P3Dbo8cOUKNGjXYsWMH58+fp3r16jRo0ICLFy/G2s7R0RFvb+9YNxsbmw97VilU9+7dqVu7HlFEMvv5ALa3uo/JKM3IKd3jXYHMGDmf/Syl6pzMpCss74uUInv27LQb0ZDi/dMBsL+jF2/uyaRyKV34GyMrG51mVVT0ZcEfhv1ApUqVNE6VDKh4Klu2rOrevXus+woUKKCGDBkS530UKlRIjRw5MubnxYsXKycnp/hGicXf318Byt/f/6P2Y+6eP3+uMrhkVICqTlt1esRzrSOJRBTwOFyNdd6hrLBVgFq1apXWkUQiiIowqVmlDqrS1FWLi1xSkSFGrSOJRGIymdQfDR+ofJRVgCpdsoyKiIjQOpam4vr9Ha8WloiICM6fP0/NmjVj3V+zZk1OnDgRp32YTCYCAwNxcXGJdX9QUBDu7u5ky5aN+vXrv9MC83fh4eEEBATEuqUGGTNmZMnyxQAcZAXLRmzmye5AjVOJxGCMMLH9qwf8/mYwEYTyabXqtGjRQutYIhHoDIpZQb04xw5+vzaKI72eaR1JJJKLk16wbet27nAGWxs7Vq1eiaWlpdaxkoV4FSwvXrzAaDTi6uoa635XV1d8fHzitI/JkycTHBxM8+bNY+4rUKAAS5YsYevWrXh4eGBjY0OlSpW4e/fuP+5n3LhxODk5xdzc3Nzi81SStbp169KzZ08ANvMbe1p7EuQlwyJTmhODnrPs7DQecxUnR2eWLV+KXi/95FMivV7P7Hmz0Ol0nGQjqxdt4OaS11rHEgns2bFgTg19TlE+Zfw385g7bw558+bVOlbyEZ9mm6dPnypAnThxItb9Y8aMUfnz5//Px69atUrZ2dmpvXv3/ut2RqNRFS9eXPXu3fsftwkLC1P+/v4xN09Pz1RxSej/goODVbeu3dW8oifUTK6qDZXvK2OkSetYIoHc3+iv+rNc6dArQK1evVrrSCIJDB48WAHKHmc13uaAenk9VOtIIoGE+EWqxVlvqplcVXvaPFEmk3xe/1+iXBJKnz49BoPhndYUX1/fd1pd/m7NmjV06tSJtWvX8sUXX/zrtnq9njJlyvxrC4u1tTWOjo6xbqmJnZ0dc+fNofnGklg66PE+FsKZ4b5axxIJIOBRBNs63mAJg1GYaNeunVwKSiVGjRpFiRIlCOYNi8OGsrPZYyJDTFrHEh9JmRT7O3ix++kqdLkDqTY3i0z4+AHiVbBYWVlRqlQp9u7dG+v+vXv3UrFixX98nIeHBx07dmTVqlXUq1fvP4+jlOLSpUtkzpy6pif+EM55rKm+ICsX2MW2X07xZI/0Z0nOjBEmdrfw5GbABfx1fuTKlYsZM2ZoHUskESsrKzw8PLCzteM2p1lzYw5He0t/luTu4uQXbNmxmdWMZnRAU0KNQVpHSpbifUG8f//+LFiwgEWLFnHz5k369evHkydP6N69OwBDhw6lffv2Mdt7eHjQvn17Jk+eTPny5fHx8cHHxwd/f/+YbUaOHMnu3bt58OABly5dolOnTly6dClmn+Lf7fZdziIGsZhB7Ghzj2Bv6c+SXJ364Tm+Z0Ip5fwp+7ccYe3atTg5OWkdSySh/PnzM3PWTACucIBri15we8UbbUOJD+ZzMoSdQy+xkp8BaNexrbynP9SHXG+aNWuWcnd3V1ZWVqpkyZLq8OHDMb/r0KGDqlatWszP1apVU8A7tw4dOsRs07dvX5U9e3ZlZWWlMmTIoGrWrPlOP5n/klqGNb+Pj4+PypgxeqhzFVqoTdUfKGOUXB9Nbh7+4a9mclXN5Kq6vyn1vY7FWyaTSS1btkwdHfZYzeSqmmt/Xb26FaZ1LBFPoS8j1UK3ayo3JRWgypQpo8LDw7WOZXbi+v0tqzWnEHv27KFWrVoAdGEqnYe3pOyIf+9XJMxHoGcEK4rfYP7r7/m21UA6rar53w8SKZ7JqNha4xFPDwaTrpgNX53KhYWtjBRLDpRS7Gj8hFlbx7OTuTg4OHDx4kVy586tdTSzI6s1pzI1a9Zk0KBBAKzkZ/aMvIrXAblOmhwYIxV7Wnqx+vUELrKXkcc6ExERoXUsYQb0Bh3Vl2Zip91Mtl3x4Fg/b60jiTi6Mu0le7ceYBe/AzB37lwpVj6SFCwpyJgxYyhTpgwhBLCEwexq/YiQ57LekLk789Nz9pzYxhFWA/D7779jZWWlcSphLjYfWMv2kHms5Rf2zzvP3TX+//0goannZ0M48f1ztjMbhYmOHTvSunVrrWMle1KwpCD/H2Hg4ODAfS5w4flR9rX3QplSxFW/FOnJnkD2T7jGij875A0YMIDatWtrnEqYk3bt2lGjRg0iCWMxg9jT+QH+D6QFzlxFBBjZ08ITU6RifIMlDBgwQEb6JRDpw5ICrV+/nkhfPQED8xMVqqg4KRMlBqTXOpb4mxDfKFYVvc0E3w7c4zylS5fm+PHj0roi3uHj40OxYsXw8/OjKq3oXW40TY7mwmApc3mYm71tPbmz0h8Hd0taXMqDtbNB60hmT/qwpGJfffUVrXp+SaUp0fPYnBr6HL8LoRqnEn+llOLA115s8p3NPc6TJk0aPDw8pFgR75UpUyaWLVsGwBE82HN6G2dHykSR5ub2ijccWHmGw7pVfLEymxQrCUwKlhSscNe0pKkZyNbIGexu+YTIYJkx01xcnfmKhzv8eaS7DER3yMuTJ4/GqYQ5q127NgMHDgSiO9bvHXuFp4eDNU4l/s//fjh7etxjMQNZp8ax7KhcBkpoUrCkYKGhoQy53JRdzGPL3SUc/U5GGJiDF1fCODHIBz0GVk7dxB9//EGbNm20jiWSgbFjx1KmTBlMFpE84y772noS9ko61mvNGKnY09qLVUFjec4jsmTJQufOnbWOleJIwZKC2dnZMezHHwDYzGT2LDzBvXUywkBLkSEmdrd8gjFc4V7PgeK901O/fn2tY4lkwsrKijVr1nDq5Bkq5/uCIK8oDnZ5RgrpiphsnR3hy/Yz6zjFZvR6PatWrSJ9euk3mNCkYEnhvv32Wxo1akQUkSxiELu63CHwiYww0MqJgT5surmQtbajqDArrSyAJuItZ86cFC9dhBqr3NBb6ri/0Z8bC15rHSvVenooiF2/nGc1owH46aefqFatmsapUiYpWFI4nU7HokWLcHNzw4/HLPcfw962XpiMckaW1B5sDmDHnKNs5jeOhK5j++HNWkcSyVjGUrZYdX7AJNqwo881Xt0M0zpSqhP2MoodbR6wiIGEE0K1atX46aeftI6VYknBkgq4uLiwatUq9Ho9Z9jK5qOrOf+Ln9axUpWgp5Fs/+Y2ixiEkSiaNGlCu3bttI4lkjGTycT04z/ymKssCRvGrpZPMIZLx/qkopTiYJdnXH12hqfcIZ1LOlasWIHBICODEosULKlE5cqVGTlyJADHWMuZEc/xORmicarUQZkUe9t5suz1CF7gSfbs2Vm4cKFcDhIfRa/Xs2LFCmxsbLjBMdZfmc/Joc+1jpVq3FjwmgebAihoWYGti/axymMV2bJl0zpWiiYFSyoydOhQpkyZwvQW68CkY197LxnqnASuzHjJhoMrOccODAYDq1atIm3atFrHEilA0aJFmTp1KgBbmMqWKYfwOihriCU2//vhHOvnA0C5sRmp9/Wn1KwpC5YmNilYUhGDwUDfvn2pMTcXabJZ4H8vghPf+2gdK0V7fSucLd+fZR3jABg1ahSVKlXSOJVISbp27cpXX32FiSiWMoQdHe4QEWDUOlaKZTIq9nbwZFXwGKJKe8ks4klICpZUyNrZQLX5mdnDAjbO3sWTPYFaR0qRjJGKfe28eBHxDGtLG6pVq8bgwYO1jiVSGJ1Ox/z588mWNRt+PGGZ53hZ1TkRXfrtBauPz+cIHoy814bgEJm8L6lIwZJKrbv6O1uZxnKGsa3jTcJeyxlZQrswzg/fc6EUc67AhZOXpEOeSDTOzs4sXbYUgCBec23RCx5uDdA4Vcrz8moYm344wRamAvDLuLGkSZNG21CpiBQsqVSPHj3InSs3r/FhifdojvZ+pnWkFMX3XChnR0V3gKw6Kwt5SmWXDnkiUX322WecOXOGWQOXYcCCg12eEuons+AmFGOEiZ1tHrAkaghRRFCnTh26deumdaxURQqWVCpNmjQsX7EcvV7PWbaxeuUamQU3gUSFmtjR9h6/GTviU/EEeVs5aR1JpBJlypSh3GhXXIpYE+pr5GDXpzILbgI5O9KPZVd/w4tbuKRNJyP9NCAFSypWoUIFfvgheur+1Yxmc9eLBHtHapwq+Tv143OW3p7AfS6w4P4IQkJk+LhIOhY2ekrPtGeJ7ntWbV7GnRVvtI6U7PmcCmHtuN3sYxEA8xf8TubMmTVOlfpIwZLK/fzzz5QqWYoQAlj45gf2d/aSM7KP8PRQEKt/+4NDrARgydLF2Nvba5xKpDY7Lq3jnNrJesazsedZAj1lOY4PFRlsYl97L46qNSgUHTt25Msvv9Q6VqokBUsqZ2lpyYqVK7CxtuEe5zm54zw3F8q6JB8iIsDIlnbXWUH01NzffvsttWrV0jiVSI169epF5UqVCSeEhUFD2dvxCcokJyIf4uRgH/zvRtAjy69MGvcb06ZN0zpSqqVTKeR0OiAgACcnJ/z9/XF0dNQ6TrKzdu1adGcy4zs5LZZp9LS8lgdHdyutYyUrB7p4MWhBZy6wm7x58nHp8kXs7Oy0jiVSqYcPH1KsSDGCQoJoRF9Gz/qRoj3TaR0rWfE6EMSWzx8B0HBPDtxqyIigxBDX729pYREANG/enKYTKpO5kh2RQSYOdZHOevHhuS+I5QtWcYHdGAwGVq5aIcWK0FTOnDmZPnM6ANuYydoBhwl4JJeG4ioiyMjmjlfZynTydrGTYsUMSMEiYugNOj5blBUvq+ts3LuGm4vk0lBcRAQaOdj5KU+4DkQvL1+mTBmNUwkBHTt2pFHDRhiJYnnYcPZ1fiInInF0auhzlnqOYQ/zmf9yiNZxBFKwiL+58+Yyv0a2ZhUj2dz3LEFeMmrov5wc8pzAx5F0yPED+3YeYOjQoVpHEgKIngV39pzZODo48YbnXN5/mxsL5ETkvzw7EszqmVs4xw70ej3fDxmkdSSBFCzib8qUKUO1atWIJIzlQSM52FVGDf2bp4eCuDb7FQDVF2Tl89rVsbKSvj/CfGTJkoVt2/9g6+iTZMSd4wN8ZNTQv4gMMbG94x3WMAaAPn36SIupmZCCRcSi0+mY9/s8rK2sucVJ1u9cLfM4/IPIYBM7v76HByNJ1zoEt8/lGrcwT1WqVKHy0Fy4lrclMtDEoW7P5ETkH5z+8TkeD6fwimdkd3Nn9OjRWkcSf5KCRbwjb968DB8xHIAN/MqO3jdkQrn3ODXsOWseTec46xl5viMmk0nrSEL8I71BR/WFWThjsZWtOzdze9kbrSOZHe8TIWydcjhmHqW58+bIWkFmRAoW8V4DBw6kWNFiBPMGD//xHO4pZ2R/5X08mO3TjnGAZQD8OnECer28nYR5235uHcuihrGa0ezqc5PgZ3Ii8n9RoSYOfOPFRiaiMNGqVSvq1KmjdSzxF/IJK97L0tKS+Qvmo9PpOMs29m0+wr01stYQRH+w7f36MasYgQkjzZo1o0GDBlrHEuI/tWzZksKFCxPEK1YH/MqhHnIi8n9nRvjy5nYE3TL8SvOmLZk6darWkcTfSMEi/lHZsmX58ccfGVx/IjkpzpFe3oT4yuqvZ4b7svnuYjy5gbOTM9OnT9c6khBxYmVlxfz50Scip9nC7q17ueshJyLPz4ZwadILAL5aUIY16z3ImDGjxqnE30nBIv7VqFGjGLuhPxmK2RH20six77y1jqQp33Oh7Jt0ie3MAmDipIlkypRJ41RCxF2FChXo2bMnAB6MYn/vh4S+SL0nIsZIxf6vvXhkuk7e1k7kbCgzpZsrKVjEfzJY6fl8cVbCdSGcXH2Nx7sCtY6kCVOU4mCXp+xS84kglGrVqtGpUyetYwkRb7/88gtZs2blBZ5sejWT4wN8tI6kmUuTXrDz+lom0pIN1r9oHUf8CylYRJw8UTf4Nc2XLGYwB7t7ERmc+kbEXJ72kheXwmjr/CMD+wzm999/R6fTaR1LiHhzdHRk9uzZAOxnGaeX3cFzf5DGqZKe//1wDo28yyYmA5C7QE6NE4l/80EFy+zZs8mZMyc2NjaUKlWKo0eP/uO2GzdupEaNGmTIkAFHR0cqVKjA7t2739luw4YNFCpUCGtrawoVKsSmTZs+JJpIJFmzZiVY+fOYqxx4vImzI321jpSkAh5FcObn5wB8OjkHE6eNJ1++fBqnEuLDNWzYkO+//55pX67DmYwc7v6MqNDUcyKilOJQ92dsD59DMG8oVKgQ/fr10zqW+BfxLljWrFlD3759GTZsGBcvXqRKlSrUqVOHJ0+evHf7I0eOUKNGDXbs2MH58+epXr06DRo04OLFizHbnDx5khYtWtCuXTsuX75Mu3btaN68OadPn/7wZyYSVKZMmfjpp58A2MIUTk1+jN+lUI1TJQ2lFId7PuNRyC0yVbWh4NfOWkcSIkFMmDCBrosbYJ/VAv97EZwb46d1pCRzZ8Ubzu27ymFWAzB16lQsLS01TiX+lYqnsmXLqu7du8e6r0CBAmrIkCFx3kehQoXUyJEjY35u3ry5ql27dqxtatWqpVq2bBnnffr7+ytA+fv7x/kxIn7CwsJU7ty5FaBq0EmtLX1PGaNMWsdKdHdWv1Gj2asssVGfFC6pfH19tY4kRIK6v9FfjWavmm64oF5cDdU6TqIL8YtU89NdVwWppADVsGFDrSOlanH9/o5XC0tERATnz5+nZs2ase6vWbMmJ06ciNM+TCYTgYGBuLi4xNx38uTJd/ZZq1atf91neHg4AQEBsW4icVlbW/Pbb78BcJBlXD93h6uzXmmcKnGFvTZy9DtvtjCFSMKwd7Ylffr0WscSIkFt81zCGEMDDhhXRk/bb0rZc7OcGOTDuZcHuclxrKysmDx5staRRBzEq2B58eIFRqMRV1fXWPe7urri4xO3XuaTJ08mODiY5s2bx9zn4+MT732OGzcOJyenmJubm1s8non4UA0aNKBGjRpEEckmJnJ62PMUvZDaySE+XHt+lnPsQKfTMX36dOloK1IcR0dHwo1h7GIud0484frvKXdFZ6+DQdxa8gYTUWRM50q/fv3IkyeP1rFEHHxQp9u/f2ArpeL0Ie7h4cGIESNYs2bNO5PyxHefQ4cOxd/fP+bm6ekZj2cgPpROp2Pq1KkYDAZsXawICQrjSC/vFDlb5rNjwVz7/SXrGQ9Ap06dKFmypMaphEh47du3p0yZMoQRzB9M5+RgnxQ5bX9UWPTCjwBtejbj3sO7/PjjjxqnEnEVr4Ilffr0GAyGd1o+fH1932kh+bs1a9bQqVMn1q5dyxdffBHrd5kyZYr3Pq2trXF0dIx1E0mjUKFC3Lp1i+1HNmNtac2jrYE82JSyLskZw00c6vqM02zBkxs4OjoyduxYrWMJkSj0ej3Tpk0D4BSbuRtwlaMpcJLI82P98L8bgV1mC8r/4oqDg4MsbpiMxKtgsbKyolSpUuzduzfW/Xv37qVixYr/+DgPDw86duzIqlWrqFev3ju/r1Chwjv73LNnz7/uU2grT548pCtsQ4nvo/tzHO3tTUSAUeNUCefCry94dvMlf+iiP8SHDx8uU3WLFK1ChQq0bdsWhWID47m33p9H21LOicirG2FcmPCCrUzjVbMjWDnKNGTJTnx7865evVpZWlqqhQsXqhs3bqi+ffsqe3t79ejRI6WUUkOGDFHt2rWL2X7VqlXKwsJCzZo1S3l7e8fc3rx5E7PN8ePHlcFgUOPHj1c3b95U48ePVxYWFurUqVNxziWjhLTx+L6n+syxhRrPEXXku2dax0kQb+6FqTnW19RwdqhiuUup/Pnzq/DwcK1jCZHovLy8lJ2dnQJUB8arpe63VESwUetYH81kMqmNVe+rQaxWOnQKUBcvXtQ6lvhTXL+/412wKKXUrFmzlLu7u7KyslIlS5ZUhw8fjvldhw4dVLVq1WJ+rlatmgLeuXXo0CHWPtetW6fy58+vLC0tVYECBdSGDRvilUkKFm1UqhQ9LLAKLdQs/VXlezFE60gfxWQyqa21H6qZXFWbv3igoqKilJeXl9axhEgyY8aMUdbW1qqV8xA1k6vq5A8+Wkf6aLeWvVIzuKJy6T9RgGrbtq3WkcRfxPX7W6dUyugtGRAQgJOTE/7+/tKfJQkdPnyYTz/9FL1Oz2C1jpLli9P0eC50+uQ5kub+Rn92NfVEb6Wj1dU8OOez1jqSEEkqLCwMb29v1OV07GzyBL2ljpZX8pC2QPJ8L4S9NrKqwB2O+G5lKUOwt7fn9u3bZM2aVeto4k9x/f6Wi3jio1SrVo2vvvoKkzKx0fArPqdCuLkoeQ6JjAiKXo36Jic4XWY+FllS3igJIf6LjY0NOXPmJGcjB9zrOWCKVBz+9lmyHQl4+sfnvPEN5A+LqUD0CFMpVpInKVjER5s4cSLW1tbcNp7mCgc4Mfh5slyu/twoP/y9Qtlk+StLj09j/PjxWkcSQjM6nQ7rjo/ZaZjN0wPB3F3tr3WkePM9F8q1Oa/Yx2JeRfmQI0cOBgwYoHUs8YGkYBEf7a8fAlusJhP0KpSTQ55rnCp+Xl4L4/KUFxxlLc8i75M+fXoGDhyodSwhNOPp6Umdlp+x3TiHe5zneH8fwv2Tz0hAk1FxuMczgtQbDhiWANEnVzY2NtoGEx9MChaRIIYOHUrmzJnxjfDkCB7cXPga7xMhWseKE/Xn4oYBUW/YZTkHgNGjR+Ps7KxtMCE05ObmRufOnQHYZP0rQT7hnPk5+azSfuP3V/ieC8XF0YUt67bTs2dPmjZtqnUs8RGk061IMCtXruTSpUtU8fkazxUm0hWzofn53OgtzLsD7q1lr9nf4SnrLH7hcJQHRYsW5cKFC1hYWGgdTQhN+fn5kTdvXvz9/WnNSCrpv6TZudxkKGGrdbR/FfI8ipX57xDhb6LKjMwU65VO60jiX0inW5Hk2rRpw8SJE6kxJR/WLgZeXgnj6syXWsf6V2GvjZwY6IM39zhmWgtELzMvxYoQkCFDBn7++WcAdljPIMQUxOEe5r844onvfQjzj0JfxJ8iPVz++wEiWZCCRSQ42/QWlB+XkWD8Of2TL0FPzXe0zelhzwn1M7IzzQyMJiNNmjThs88+0zqWEGajV69e5MuXjzfhL9hrNZ/np0O5sdB8RwI+PRzM7WVvOM0W+t+twZSpv2kdSSQQKVhEgrt9+zbdlzViUZrviAgycnxA3FbyTmq+50K5NvcVAHMWzKRt27ZMnDhR41RCmBcrKysmT54MwEHjCl7gxUkzHQlojFQc+fYZoQSxw3YGYeGhyXY4tniXFCwiwdnb23Px4kVuB53nom4399b48/RQkNaxYlEmxZFez0BBvjZOlG1RkOXLl5M7d26towlhdurVq0f79u2ZM3cOeYvmIvy1kdM/mt9IwGuzXvLqejj7bRfyOtSPPHny0KdPH61jiQQiBYtIcNmyZWPw4MEAbLefSgRhHO3jjSnKfM50bi9/w/PToYTavaLir5m0jiOEWdPpdCxdupROnb/h05nRk65d//01fhdDNU72VohvFGeG++KHJ/sjlwHw22+/YWVlpXEykVCkYBGJYuDAgbi5ufE86CmHbJby8mo41+e90joWABEBRk4Mfk4ALxhhrM83/doSEJByVqUVIjFlqWqP21eWGFUUR3t7m80ll1M/PCciwMQOpylERkVQo0YN6tevr3UskYCkYBGJws7Ojl9//RWAXVHzec5DTv/kaxbXvc+O9iP0eRRb0kwkODyQ+/fvkyZNGq1jCZEsbNy4kR7HPueQ5TK8j4dw10P7GXCfn41eEuQKBzjrvxeDwcCUKVPQ6cx7SgURP1KwiETTokULatasSURUOGvsRhD6OoLTP2k78dTr2+FcmfqCy+zndNAODAYDc+fORa+Xt4IQceHv788zn6dsV7Px4QEnBvkQEaTdDLjKpDjaxxsUWJcNwsrKigEDBlC4cGHNMonEIZ/SItHodDrmz5+Pg4MD1tlMBPGa6/NeaXbdWynFsb7eBES9YZ31GAC+//57SpcurUkeIZKjjh07Urt2bSKiwvGw/pnAZ+Gc/8VPszx3Vr7h+alQLOz1jNs0iMuXLzNy5EjN8ojEIwWLSFTZs2fn8OHDnL92hlItc4OCo320ue79eHsgT3YFsUE3njfhLyhYsGDMpFhCiLjR6XT8/vvvODg4cD/8MgdZwaXJL3lzLzzJs0QEGjnxffRopTI/ZcA+iyUFChSQ9YJSKClYRKIrUaIElpaWVPjVFQs7Hd7HQpJ85VdjuImjfX24yiHOqu3o9XoWL14sH2xCfAA3N7eYuVm262fgHfGQ4/2Tfr6lc2P8eOHzinm2PQivdD/Jjy+SlhQsIslYZVScKbOAo6xJ8uvel6a8JOB+BPYutmTJnIUBAwZQrly5JDu+EClN586d+eKLL4gwhbOK4Tz4w5/HOwOT7Phv7oRzecpLNjGJq6HH+KbL1xiNyWc1aRF/UrCIJLNmzRoWHZ7KJt1kHj99yIVxL5LkuEFPIzk3Jvoae9dpTbl+47pc4xbiI+l0OhYsWECaNGnIUzAnkYRxrK83xghTkhz/WD9vrkUe4ySbYvrLGQyGJDm20IYULCLJtG3blmrVqhGhQlnFCM5P9E2S694nB/sQERxFpgq25GvjhLOzM7a25r3arBDJgbu7Ozdv3mTrqTU4uzry5k4El6cl/oKnj7YHcmuHDx6MAKB3795Urlw50Y8rtCUFi0gyer2ehQsXYmtryx3OcDRyXaJf9352LJjLK70Yz1c8rbk/UY8lRGqULVs2rBwNVBjvikJxdqQvwd6Jt+CpMdzEsb7ebOY3XuNDrly5+OWXXxLteMJ8SMEiklTu3LkZN24cAJuZzLk/bibadW+TUXG0tzcbmcQz7jJj5UTCwsIS5VhCpHaOX4SwxLkv+4JXcHJI4q0zdGnKS07fO8xx1gGwcOFC7O3tE+14wnxIwSKS3P+bb8MJYSZd2fLthUS57n3991csvTSZk2xEp9OxaNEiuRQkRCLZsnUL598cYCMT8Vi2Gp+TIQl+jP/3R7vBMQC+/fZbPv300wQ/jjBPUrCIJKfX61m5ciU53HMSrHuN10OfBL/uHfoykiH9h7GTuQBMmjSJKlWqJOgxhBBvde/enfbt22PCyBKGMK7N75iMCTvf0onvfYgKNtG9/I9MmjSJCRMmJOj+hXnTKXNZueojBQQE4OTkhL+/P46OjlrHEXHg6enJyfl38BvtimUaPW3u5MU+s+VH71cpRbvSfVh5YSYAkydOpv/A/h+9XyHEvzMajXRs8w0r1ixDh57xnWbz/YJuCbLvA8vOcK2DJQadJc3P5SZDSWktTSni+v0tLSxCM25ubjQb8Rmu5WyJDDKxpPNuHj58+NH7XTtna0yxMrLXr1KsCJFEDAYDS1ctpnG5NihMDFnYk0Vzl370fg8dPEzdr6uzhMHk65RGipVUSgoWoSmdXkeVGZnx5AaDdrSmSoVqPHjw4IP3p5TCcnURavANPUuM4ucZgxIwrRDiv+j1etYeXspnzi1QmBg8cAhBQUEfvL9Dhw5Rt3Zdwk0hhFkEUeqndAmYViQnUrAIzbmWsaNUy9w4ko6nzz2pVq0a9+7di9c+lFKEh4dzb40/3kdDaWrbn/GbBydSYiHEv7G0NrBoze/UoBPdQ+cS/sjig/Zz4MAB6tatS2hECAWoyJIJa3HJ7pDAaUVyIQWLMAv1phVnYJoluJITLy8vypYtS8+ePTl06NC/Trf97Nkzpk2bRtmyZalXpx4HBzwCoOTQDDhkt0qi9EKIv3Ov6Ui/L38mkyk3R7+LXvB04MCBLFu2DH//f19LbMeOHbRq1Sq6WAkNpRCVGFp4HqX7ZE2i9MIcSadbYTYuT33Bjn7XmG3ojpfxdsz9DRo0YOvWrTE/+/j4sGHDBtasWcOxY8diVn426C3oYppGxZyf0+pGXixspB4XQksBjyJYVfAuxjBFkdmKT3sWA8DKyoratWvTvHlzGjRogI2NDVZWb08wmjdvzrp10fOsFOVTvmESzQ7mJ+unaTR5HiJxxfX7WwoWYTaMkYo1n9zjxY0gIhvd4ka6fWzcuJGRI0fSp08fAO7fv0/evHn568u2YsWKNPjsS9SEEjhGZqTOpuzkaiyvASHMwenhzzk3yg9jVn9edNzL+o1ruXnzZszvra2tsba25tSpUxQsWBCA3bt3s3v3bjIeqEyay3nJ29yJWmuya/UURCKTUUIi2TFY6qgyLTMGLLHdVpRR7abx/PlzOnfuHLPNgQMHUEpRrlw5fvvtN548ecKRQ8fIf6QJjpEZcauZhpyN5Bq3EOai5OAMpMluieGpE5+/7sr169e5evUqP/30E/ny5SM8PJyAgIBYrai1atWiY65hOFzOh6WtnoqTMmn4DIS5kBYWYXb2dfDi9rI32KQ30OxsbhxzvG0qvnHjBnZ2duTIkSPmviO9nnF11issHfQ0P5cb53zWGqQWQvyTRzsC2V7vMQDV52ehUGcXILqz/PXr1wkJCaF06dLo9dHn0E8PBbHli0coI1T6LROf9EuvWXaR+KSFRSRbn87NQoaSNoS9MLKj8RMig99O21+oUKFYxcr1+a+4OusV6KDGymxSrAhhhnLUdaDc6IwAHO7pjfeJ6Gn7dTodRYoUoWzZsjHFSsCjCHZ95YkyQr42ThTvK8OYRTQpWITZsbDVU2dzdmwzGnh5OYz9X3vxvoZA7+PBHPnWG4ByozOSs4G0rAlhrkoNy0DurxwxRSp2fvmEIK93V3SODDaxo9ETwl4ayVDKhurzs6LT6TRIK8zRBxUss2fPJmfOnNjY2FCqVCmOHj36j9t6e3vTunVr8ufPj16vp2/fvu9ss2TJEnQ63Ts3WVk39XJws6L2huzoLXXcXxfA+XF+sX4f5BXJzqaemCIVub9ypNQPGTRKKoSIC51Ox2eLs5KumA2hz6PY2eQJUaFvW0+VUuz/2ouXV8KwzWigzqbsWNjKObV4K96vhjVr1tC3b1+GDRvGxYsXqVKlCnXq1OHJkyfv3T48PJwMGTIwbNgwihcv/o/7dXR0xNvbO9bNxsYmvvFECpKlsj1VZ2UG4PSPvjzaFgBAVKiJnU2eEPo8inTFbPhssZyFCZEcWKUxUHdzdmzSGfA9F8rBrk9jWk/Pj/Pj/roA9JY6am/IjoObzKMkYot3wfLbb7/RqVMnOnfuTMGCBZk6dSpubm7MmTPnvdvnyJGDadOm0b59e5ycnP5xvzqdjkyZMsW6CVG4iwtFeriAgj2tvXh1M4yDXZ/iey4Um3TRH35WaQxaxxRCxJFjTitqrXNDZ4A7K/y5POUlj7YFcPpHXwCqzspMlsr2GqcU5iheBUtERATnz5+nZs2ase6vWbMmJ06c+KggQUFBuLu7ky1bNurXr8/Fixf/dfv/D4X7602kTJWnZiJLVTsiA01sqPCAOyv80Rmg1jo3HHPKWZgQyU226mmoPCW69fTEIB92t/QCBUV6uFC4i4vG6YS5ilfB8uLFC4xGI66urrHud3V1xcfH54NDFChQgCVLlrB161Y8PDywsbGhUqVK3L179x8fM27cOJycnGJubm5uH3x8Yd4MVnpqrctOmuyWRPhHX/OuPCUz2arLrJdCJFdFe7lQ8BtnlAmigk1kqWpH5anSsi7+2QetSPX3/gJKqY/qQ1C+fHnKly8f83OlSpUoWbIkM2bMYPr06e99zNChQ+nfv3/MzwEBAVK0pGB2GS2ouyU7e9t4kbOBA0V7yVmYEMmZTqej2uwsRPibCPaOota67BispJOt+GfxKljSp0+PwWB4pzXF19f3nVaXj6HX6ylTpsy/trD8fzpnkXpk+MSW1tfzah1DCJFADNZ6aq+XKfdF3MSrnLWysqJUqVLs3bs31v179+6lYsWKCRZKKcWlS5fInDlzgu1TCCGEEMlXvC8J9e/fn3bt2lG6dGkqVKjA77//zpMnT+jevTsQfanm6dOnLFu2LOYxly5dAqI71vr5+XHp0iWsrKwoVKgQACNHjqR8+fLkzZuXgIAApk+fzqVLl5g1a1YCPEUhhBBCJHfxLlhatGjBy5cvGTVqFN7e3hQpUoQdO3bg7u4ORE8U9/c5WUqUKBHz/+fPn2fVqlW4u7vz6NEjAN68eUPXrl3x8fHBycmJEiVKcOTIEcqWLfsRT00IIYQQKYUsfiiEEEIIzcjih0IIIYRIMaRgEUIIIYTZk4JFJBtP/SIZNN2XjQcDtY4ihEgARpNixtpXjFzwgpAw038/QKRqHzRxnBBJLSTMxE9zX/DIO5Lzt8JI66CnemlZb0SI5GzRVn82HQoCIMqoGNklPXq9LGQq3k9aWITZM5kU45e+5JF3JBZ/rnP46/JX3POM0DaYEOKDHTofjMee6DXgDHo4fjmUFbtkTTjxz6RgEWZv5a4Ajl0OxdICfuvrSplCNoRHKn6a54d/kFHreEKIeLrvFcGvy18B0OILB/q3iV5qY8k2f45fCdEymjBjUrAIs3b8SgiLt/kD0LelC0VyW/PjN+nJmsGC56+MjFzwgihjihiZL0Sq4B9k5Kd5foRFKEoXtKFzY2fqVEhD42rRi5mOW/KSx96RGqcU5kgKFmG2HntHMm7JSwAaVUtD7Qr2nDlzhojQ14zqlh5bax2X7oQzd8NrjZMKIeLCaFSMWvgCn5dGsmSw4KdO6fHyfMKNGzfo+VVaPslrTUhYdOtpUIh0whWxScEizFJQiImf5vkREqYonteab79Ky4gRIyhXrhw5cuRgwayRfNs4unPexkNB7DoZpHFiIcR/mbvpDRdvh2NrraNL7QC+69WZ3LlzU7hwYZYsXsjPndOT0cWAl28UYxa/wGiS1lPxlsx0K8yO0aT4cY4fp66Fks4xkgU/5sTZwcC9e/fIm/ftas0ODg5Ur9eDV3ZtsbN3Ymp/VwrmkBW8hTBHe04FMX7ZK8ICvUgfsoCdW5cTFRUFRL+X7969i6urK3c9I+g1wYtIkwWtajrSpbGztsFFopOZbkWytfiPN+zavZ9LW74i/NaPODtEDw3KkycPQUFBbN68meLFixMYGMjW1b9y1qMyd05N48c5PrwKkE64Qpib24/DmbDUi9tHhnFm9af8sXExUVFR1KxZk5MnT/LkyRNcXV0ByOtmxavz3bi2uwfzPc5y6HywxumFuZCCRZiVu0/CGDagHZf+aM0b73Mc2PcHfn5+Mb+3t7enUaNGXLhwgfXr11O4cGHCQwMI9T3BqwCYu1H6swhhTowmxaSVrzBhQ+Tr8xijIvn88885duwYu3fvpnz58jg7O8dsf/v2bc6f3o/fgx2cXVuLHn2GEyj9WQRSsAgzopSiY48x+N7fjsFgSa9evbhz5w4ZMmR4Z1u9Xk/Tpk25cuUKa9asYdqUX9HpdOw7E8L1B+EapBdCvM/2Y0Hc94rEwc7AkoWzOHz4MPv27aNSpUrv3T5//vxcvnyZL79sCihunZjM4DEbkja0MEvSh0WYjdlLD9HrmxooUxS/Tf+dfr27xOvxvy5/ya6TwTiaLrFhVn0MBqnHhdCS36sQGnZZj63rp/RqlpYvqzvE6/Et2vRg7aq5WNqm59iJ85T9JHsiJRVakj4sIlnxffGG7/t2QJmiKFulCX17dY73Pjo1cOL+saFsmdeIgT/PS4SUQoj4aNa2H6c2duDFtYk0qpom3o9funAKGbMWJDL0BS1adcBolD5qqZkULMIszFh6jvBQf+ycsrFl/QJ0uvivJ5LO2YKKpfNE72/iQC5cvpnQMYUQcbRgyUYO7/wdgC5tv8BgiP972sbGhtWrPdBb2OD18BJrt11P6JgiGZFLQkJzPi+j6DjKm4DXT/m6tokurSt+8L7CwqPIWfBTfB4exy1nMe7ePIO1tQx1FiIpPX36lDz5ixEW/Ipyn3fj1L65H7W/3sM8OO+Zi5w53Fj8U2asLGWBxJRELgmJZGPepjdERCrKlchJ51YVPmpfNtYW/L5gKZY2afF8eIVe3w1OoJRCiLgwGo00/LINYcGvcMhQmNVLJ3/0Pn/9qQVZs2bD+0UU6/fLAomplRQsQjMRERFUqlqLDRv/QK+DXs3SftCloL9r8FluGnaYBsCCedPYuXPnR+9TCBE348f/yoUzh9Fb2DJ4xGJyZLX/6H3a2ujp+ucEcpNnr6dbjz4fvU+R/EjBIjQzdOgPnDi6h1sHB/BFSRO5s1kl2L6njGyJW7GOALRp25GgIJm6X4jE9uTJE4YP/xmAkjVH079TqQTb9xdl7cjq6M3Fbd34fe4MVq5cmWD7FsmDFCxCE/v27eO336Kbij+pNZEeLdwSdP9urpYMGvoLabNV5pNaE7G2+fizPCHEv7N1yELxuvPIUrgt44Z3w9Y64b5idDodP/b4BPdSvQHo1r0HDx8+TLD9C/MnBYtIclFRUfTu/R0AWQq1ZWjf5jilMST4cb5p5Er1Nh7g/CkbDwYm+P6FELH9vvkNTtm+oOnXk/i8TMKfJOR3t6bbt0NwylSa4KBAhg79IcGPIcyXFCwiyS1btoxbt25gYe1M9cbDaFgl/vMzxIW9rZ7OjZwBWL7TnwePX8QstiaESDivXr3i2Lln7D8bgi4B+6O9T9cv01P8izGAjjVrVnP+/PlEOY4wP1KwiCQVGhrKsGHR17jdS/Wif7scHzQ/Q1zVKmdPfncr7p5fQZHCeVm2bFmiHUuI1Ornn3/m8yoF8bmzkToV7MmXPeH6o/2di6OBbztUwDVfYwAGfS8jAVMLKVhEktq8eTM+Pk+xTpOV5q26UrKATaIeT6/X0atZWoxRIYQGv+GHYT8TGhqaqMcUIjW5f/8+c+fOIyIsAKe0mfmmoXOiH7PJpw5UrDMYnd6Kgwf2c+bMmUQ/ptCeFCwiSWUv3IhPGnpQqPoYerXMnCTHLJzLmnYdumGdJivPfZ4yffr0JDmuEKnBkKHDMBqjcHGrRr9udXBxTPj+aH9naaHj+07FyFPhB0o2XEGWHCUS/ZhCe1KwiCQTEamYs+ENabNWpGenxmRJb5Fkx+7ZLBP5Kw4AYMzY8bx69SrJji1ESnX+/HnWr1sD6KhQdxhNPo3f4oYfo1wRG75s2QOnrFWYu/FNkh1XaEcKFpEknj9/zqKN93nmF0U6JwOtayXt8gkZ0lrQv3cH7F0KEBT4htFjfknS4wuREvXrH91/xDVfY378tjKWFkk3Zb5Op6NH07QY9HDiSih7jj0hIiIiyY4vkp4ULCJJ9B8whF7tiuNzeyNdGjlhZ5P0L72WNZ0pVWMoADNnzuTJkydJnkGIlGLv3r0cPbIfnd6KJq1/oFyRxO2P9j7umS1p/KkDXteWUv+Lwsye83FrFgnzJgWLSHTXrl3DY9UyjJEhFCyYjy/KajOJm7WVnpGDmuKcpTxRUZFs2rpXkxxCpAR/7D6LTmfArWg7hnQtnmjDmP9L+7pO2NtaERkexPDhowgIkLWGUiopWESi69N3CEqZyJCrDqMHfI5er91Kq9VK2tGg7XjKtthDgG0jzXIIkZxFGRWBTl9TtsVeen43FPfMlpplcbDTM3xIV2ydchHg/5Kx4yZqlkUkLilYRKI6cuQIB/dvR6cz0LbzzxTKaa1pHp1Ox8+9KuDgkpeD50O4ci9M0zxCJEdbjwTx2DuSzG556dkip9ZxaFDNmYp1o2e9nTplCj4+PhonEolBChaRaJRS9Oj1PQDZCrdkaI/SGieKlsfNirqVomfXHT3rDBcuXtI2kBDJyJp1W5ix9DQAX9d3wsFO+68Rg17HxOGtccxYgojwYAYNGaF1JJEItH+liRRrzbqN3Lh6Gr2FLd8P+YkMzkk3jPm/fNPAidePNrN+WnVat+uKUkrrSEKYvYCAADp16sShZbWwCT9DvcqJs6zGhyiR35Ym7YYDsGr5Qu7cuaNxIpHQPqhgmT17Njlz5sTGxoZSpUpx9OjRf9zW29ub1q1bkz9/fvR6PX379n3vdhs2bKBQoUJYW1tTqFAhNm3a9CHRhBnZuPMGOr0lBcp1pkuzvFrHicXZwUCPjrXRG6y5ff0sHms2ah1JCLP3w88TCA58ia1jDkb0q4VBw/5o7zNuSD3S5/gMBSxadUDrOCKBxbtgWbNmDX379mXYsGFcvHiRKlWqUKdOnX8cIhoeHk6GDBkYNmwYxYsXf+82J0+epEWLFrRr147Lly/Trl07mjdvzunTp+MbT5gJL99I/B06UK7VAX4b/wPWVubXmPdN07wUqdQNgH4DhsjCiEL8C29vb+bNngJAw1Y/UrZI0k0SF1eZ01swcOhEyrbcz6PIBoSGm7SOJBKQTsWzLbxcuXKULFmSOXPmxNxXsGBBGjduzLhx4/71sZ9++imffPIJU6dOjXV/ixYtCAgIYOfOnTH31a5dm7Rp0+Lh4RGnXAEBATg5OeHv74+jY9JOSiZiU0oxdJYfZ26EUbaQDeO+zaDZkMf/cvS8L59XLkhk2CtGj5vFj0N6ah1JCLNU/8vObN+0EKdMJbhz/TQZXbQbGfRvwiNMfD3aG5+XRlrXcoxZsV2Yr7h+f8frtDciIoLz589Ts2bNWPfXrFmTEydOfFhSoltY/r7PWrVq/es+w8PDCQgIiHUT5mHUr8vZf/gslhbQq3niLTOfEKqUykiNxtFT9o8bN4rAwCCNEwlhfi5eucWOzUsA6DNwrNkWKxA939K3X6UFYOHqU2zZcUzjRCKhxKtgefHiBUajEVdX11j3u7q6ftQwMh8fn3jvc9y4cTg5OcXc3NzcPvj4IuE8febL2OG9OLe+Pp9kvk62jOb7wfZ/86Z8h62jGyEBz+k9SOZwEOLvOnUbjFJGsub7gp++q611nP9UsZgtaUJ3cGp1Xbp06SqXe1OID+pY8PczZqXUR59Fx3efQ4cOxd/fP+bm6en5UccXCeObHiOIDA/E2bUIP/etoXWcOMmWyZ5OPUdgYeXIpQeWBIXKdW8h/u++VzhBhuJY2rgw6ddxSbpe0IfS6XSMHdIEC2sH/J7dZMS4xVpHEgkgXgVL+vTpMRgM77R8+Pr6vtNCEh+ZMmWK9z6tra1xdHSMdRPaOnnuDnu3LQDgx59/wd7WfIYx/5dJIzvQtN9JXPK0Z8k2f63jCGEWlFLMWPuGbMU6M2jSJVo2Mo+5lOKiaH5XGrXoD8CUSSN5ExCicSLxseJVsFhZWVGqVCn27o29BsvevXupWLHiB4eoUKHCO/vcs2fPR+1TJL0uPX9AmSLJnq8q/XvU1zpOvFhbGRjYIXrGzs2HA3nwVFZ9FeLAuRCu3AvH2lJHn1aZtY4Tb79PG4itQ2ZCAp7Svd9vWscRHynel4T69+/PggULWLRoETdv3qRfv348efKE7t27A9GXatq3bx/rMZcuXeLSpUsEBQXh5+fHpUuXuHHjRszvv/vuO/bs2cOECRO4desWEyZMYN++ff84Z4swP0vXnuT62Q0AzJr+q1l3tP0npQvaUuUTG3wf7qfV10NkMjmRqgUGR9KhXQv8Hu6hdS0HXF2ST4vp/7k429On/88AbFg5iet3fTVOJD6K+gCzZs1S7u7uysrKSpUsWVIdPnw45ncdOnRQ1apVi7U98M7N3d091jbr1q1T+fPnV5aWlqpAgQJqw4YN8crk7++vAOXv7/8hT0l8hPAIk8qUq5oCVJnKTbWO81GOnrwa8xqds/y41nGE0Ez7XrMUoKxsnJWv32ut43ywyMhIlS5TfgWo8jV6aR1HvEdcv7/jPQ+LuZJ5WLSzbPsbxk6Yhefl2Zw9dZjCBfNoHemjVKzenJOH1uGasxr3rx/A3tb8Jr0TIjHdfhhI8WIFCA96Rq8BvzBj0lCtI32Uxcs3061rJ3KWHciSmX2pUNRW60jiLxJlHhYh/u7ZiyhW7Qkka5F2bN51I9kXKwCL541Hr7fk+cPDfD9mg9ZxhEhSSik69Z5AeNAzHNNmZeKYflpH+mgd2zZi0sJLZC3chplrXxEWISMBkyMpWMQHU0oxzeMlEZGKEvmtqVE+ZbRs5c+Xi5btegCweNZgrt8L1DiREEln5R93OLk7uoPqmLFjsLGx0TjRx9PpdHT5MisZ0xrwfmlk5U6ZaDQ5koJFfLAt+x8za8SnvHq0gz4tzHtG2/iaM300aZwyEur/kG96jcVoShFXToX4VwHBRgYP6o8pKpT8hSvQq3sHrSMlGFsbPd9+5Yzfg50M6fsV9zxDtY4k4kkKFvFBQsJM9O0/mOBXt3h9ew7ZMhi0jpSgHB0dmTRxEgDn9k9j5dYHGicSIvGNnHqEZ3d2oNMbWLlsToo6CQEokiOCe0eH8OLRfjr3+U1GAiYzUrCID/LjpN08vroWgOVL5mAwpKyCBaBr57Z8Wqs1hWvMZt1RK14FGLWOJESiuf4gnItPc1Os7mL6DBhJqZLFtY6U4NKmTcvIUWMBOLZjAqt3yIlIciIFi4i3mw9DmD91IAANm3agapWUOcGfTqdj344VVKhSm+BQxdyNr7WOJESiMBoVUzxeAdC6RQOm/jpM40SJZ0DfbuTKVwJjRCCDvx9MQLCciCQXUrCIeDGaFF37TiHo5Q1s7ZxZMCdlLxZo0Ovo18oFnQ52HHrCyStvtI4kRIJbsP4Ot+4+w9FeT7cmzlrHSVQGg4EVS+eCTofnjQ0MGb9D60gijqRgEfGycusDTu6aAMCo0WPIkCGDxokSX4Ec1mRmO6c9qtPju7FERMp1b5Fy+L6KYviwvpz2+IyiLkdxdkh5l3f/rkL5sjRt/g0Ay2YP4uKtII0TibiQgkXE2asAIxNnrMYYEUjufCXo9113rSMlmRrlnYmKCODq0RnMXH5F6zhCJJi+I9bz/P4ujFHBNKtXROs4SWberAnYpXEh+NVtvh+9niijnIiYOylYRJzN3fCaDPnbUa/TGjxWzk+RHW3/Sfu2LSlRuhomYzjjxwziqW+k1pGE+GiHz71m89IhAHzTuRfFihXVOFHSSZcuHXPmzqXCVyswOn3GxoMy35K5k4JFxMmFW2HsOxuCTgeTf2pEmdKltI6UpHQ6HcuXzEKvt8Dv4V76/LRGhkSKZC003ETvgeMIDXiMU9pM/DZxlNaRklz7Ns34qV8jAJZs88fnZZTGicS/kYJF/KfQcBN9f15JWNAzGlZNQ353a60jaaJw4cJ07dEHgB0eQ9l68LnGiYT4cBN+v8D1Y9MBmDZlUqpdg61WeXuK5rbmzaunDB6/X05EzJgULOI/jZ93luMbv+Xc2pp8WshP6ziamjh+JOkyZiMs0Iu+/QfL3CwiWbp6L4Spv/TAZAynTPnqtG/fWutImtHrdVTLd5uza2qyZm4nNh/00TqS+AdSsIh/dfVuMFPHdsdkDKdUmfIUK5JP60iaSpMmDauWL0anN2DU2TJt9UutIwkRLxGRionL/XB0LYGNrSPrVi9OcTPaxlfN6iVxcUlHeNBT+vUdICciZkoKFvGPIiIVHXuOJcD3UvQHm8eiVP/BBlCz5hfsO3KdfJV+4OilMI5cDNE6khBxtmq3P15+OsrU+pkbN+/i7u6udSTNpUmThtWrlgDw+KoHfX5er20g8V5SsIh/9OvvJ7l4YDIAv02ZSrZs2TROZD4+q5SfljWir/lPW/2SwBBZrl6YvzuPQ1mxI3rG5t4tXMjpnlHjROajevVqdPimFwDrF/Rlx9FnGicSfycFi3iv24+C+XVkN5QpgopV69K9a0etI5md9nWdcDI8Zt+yJvQdLmdkwrwZjYr23cZwduNXFMz0jGolbLWOZHZmz5hAxiy5CQ/2oWfP7+RExMxIwSLeYTQqOvWeQqDfNWzsnFnnMV8uBb2HlaUOp9CNBPicZ+Wc7zh42lvrSEL8oykLT3Nm7yQCnl+gUIab8p5+Dzs7O9Z6LAV0PL62nn7DN2gdSfyFFCziHRsOBmLI3JxcpbowbdoMsmTJonUkszV7+lgyZIo+I+vU9TtCw+SMTJifR09DGP1jF5QpgnKV6tCze0etI5mtalUr8U3X/rgV78Jd/+KcvxWmdSTxJylYRCxPfSNZ9Ic/BgsbZkz7ja6d22odyazZ2dmxZtUSdDo9D6+so+/PHlpHEiIWk0nRqtMIAv5sMd24doG0rvyHBXMnMnDoeAwWNkxe+VJORMyEFCwihsmk6D9mF+HhUZTMb02divZaR0oWqlevTJuO3wGwZFY/jp2TznrCfExffILTe6cAMHmKtJjGhU6no3MjZzK6GPD2i+CXuWe1jiQAnUoh0/oFBATg5OSEv79/qp2x8WONm7mPYX1q45TpE86e3E8edyetIyUbYWFhZM9VDD/vu2QvWI+bF7ZgZ5N61loS5um+ZyCflChD0MvblKvSgJOHt0jrSjzsPPyQli2+ItT/Edv3nqNG5ZxaR0qR4vr9LS0sAoBrd14wetg3KGWkWOFcUqzEk42NDevWrkCnt+D1C0+mr/LUOpJI5YwmxS/z76PTW2HnkIFNa6XzfHx9Vj4L9tYRRIa9ol37jgQGy1pDWpKCRRBlVHzZohuhAZ44urixZd3vWkdKlqpVLsucRdso2WQDe87pOXsjVOtIIhVbtz+Qhy9cqNRyEzt27iNzJletIyU71tbWbNuyGoOFDc8fHqFVl1+0jpSqScEi+HbwfO5e2ohOZ8DDYyXOzs5aR0q2unWoxZefuQDw6/JXBATLFN8i6d19EsriP94A0LuFK9UqFdM2UDJW8pPC/DB8EgA71oxh0erjGidKvaRgSeX2HrnBwukDAOjQdSh1a1bROFHy17WJM1nSKc7sHkf9Zv20jiNSmfAII599UY/bxydStpCFdJ5PACOH9eSTcvVRpki+69keL58ArSOlSlKwpGLhESbad+iMMTII97zlmT9zuNaRUgQbKz3V813nycVZHN05g8mzt2kdSaQi7bqNw+vuQbyuLKBppQDpt5IAdDodOzYvxs4xM0GvH9C4xXekkPEqyYoULKnYgq3+ZC83ivRu5di2ZRUWFhZaR0oxOrWry6e1vwZg2PeduH1flqwXiW/tllOsXzYKgL6DJ1KmRAGNE6UcmTOlZ97vS3DIUARDlrbsPR2sdaRUR4Y1p1IXb4cxYJovAL/0zED5IrKuSELzDwgmR54SvPG7S54iNbl9eSd6vZwjiMTx4mUgufJ/QuDLBxQqWY9r5/6Q1pVEsGLHaxZtC8TeRseCHzPj6iIneh9LhjWLf/Tk6QsGjd8DQP3KaaRYSSROjvasXLkKnd6Ke9f28O2gaVpHEilYg2bfEvjyAbYOmdixebEUK4mkVS1nCuW0IjhMMXDcISIjZahzUpGCJZUxmUzUadiRA0u/JOixBz2+dNY6UopWt0ZpOnSPbqL/fdpQ9hw8r3EikRKNmbSCUweXAzqmzFiCu1sGrSOlWAaDjiEd0vHsylxWTK5F2y7S9y+pSMGSynTv9ys3LmwHnZ4BXapgayMvgcS2YPogchb8HJ3OwKRFV4mITBFXYYWZ8HsdxeZDb9Bb2FKj8Xd061BL60gpXraMltSplgOUibVLx7Fo5U6tI6UK0oclFdmw9QjNmnyOMkXRvsdEls4eqHWkVOPOg+f0HHsDk3VuGlZJQ99WLlpHEimA0ajoP9WXq/fDyWjryaIxZbGztdQ6VqqglKJU1XZcPLYSa/v0XL18kby5s2kdK1mSPiwiFs+nvrRv1xJliiJ/iYYsmtFf60ipSr5crowbUB6ArUeD2Hf6jbaBRIowZ50XV++HY2ejY/JgKVaSkk6nY/eWeThnLEh48Au+qNOcyMhIrWOlaB9UsMyePZucOXNiY2NDqVKlOHr06L9uf/jwYUqVKoWNjQ25cuVi7ty5sX6/ZMkSdDrdO7ewsLAPiSf+xmQy8UXd1oQEeJPGJRe7/1iKwSC1alIrU8iW1rUcefPsNA1rFmP77pNaRxLJ2PBf5jOwc1neeJ9lYBsXsmaUYiWpZXCxx2P1WgyWaXhy9yQtOgzROlKKFu9vrTVr1tC3b1+GDRvGxYsXqVKlCnXq1OHJkyfv3f7hw4fUrVuXKlWqcPHiRX744Qf69OnDhg0bYm3n6OiIt7d3rJuNjc2HPSsRy/AJHty5sh+9wZoFi1fjntVZ60ip1tf1nQh6tILQAE9atmzOc99XWkcSydCRE5cYO7wP4cE+ZLI4z6elZDZbrdSuXoTvhs4EYJPHb2zYJiciiSXefVjKlStHyZIlmTNnTsx9BQsWpHHjxowbN+6d7QcPHszWrVu5efNmzH3du3fn8uXLnDwZ/YddsmQJffv25c2bNx/4NKQPyz957B1J9/He3L+whGql0zN/Sk+tI6V69x+/pFjxkoT4P6FIqdpcPrNd5mcRcfbmTQC58pXitd89suX9lLtX92FjbdA6VqqmlKJirW95FZ6NUlU78PsPmUljK+/puEqUPiwRERGcP3+emjVrxrq/Zs2anDhx4r2POXny5Dvb16pVi3PnzsW63hcUFIS7uzvZsmWjfv36XLx48V+zhIeHExAQEOsmYguLMDFq4QvCI6HBV92YO7mH1pEEkNs9HbPne6A3WHPt/C6+7f9uoS/E+yilqNXwa1773cMmTSa2bV4pxYoZ0Ol07N08k1JVO+Dz0sikFS9l6v5EEK+C5cWLFxiNRlxdYy9T7urqio/P+6ce9/Hxee/2UVFRvHjxAoACBQqwZMkStm7dioeHBzY2NlSqVIm7d+/+Y5Zx48bh5OQUc3Nzc4vPU0nxoqKiaNR6GHcfviSto55hHdNj0MtEUuaiQ7OKtOocXajMmz6cTX8c0jSPSB5+GDGDM0ejV1YfP2U5xQtl0TqS+FMaOz0/dUqPhQH2n/Lhu6Fz//tBIl4+qM3q7zMoKqX+dVbF923/1/vLly9P27ZtKV68OFWqVGHt2rXky5ePGTNm/OM+hw4dir+/f8zN09PzQ55KitWq40D2bBjPxa0tGNreBRcnOQszN4tnfke+El+ilJE2bVrw4JGX1pGEGdu9/xS/jh0EQP1Ww/mu8xcaJxJ/VzCHNe1qW3BufX1mTOjJxKlLtY6UosSrYEmfPj0Gg+Gd1hRfX993WlH+L1OmTO/d3sLCgnTp0r0/lF5PmTJl/rWFxdraGkdHx1g3EW3itGWsXxk9DXz7ToMoXchO40TifSwt9OzavBDH9PlxyFiWJTuN0ows3isswoTH0XS4ZK9OjsJ1WbvoB60jiX/Qtm5mSlVsAsCQQd3Yf/iMxolSjngVLFZWVpQqVYq9e/fGun/v3r1UrFjxvY+pUKHCO9vv2bOH0qVLY2n5/mF4SikuXbpE5syZ4xNPAAeOnGXowG4AVKzVhxm/dNA4kfg3ObM788eOAxStNZNjV3Ws3huodSRhZpRSTFz+iie+1lRu+jsHdq2WfitmTKfTsXP9RLLm/QxTVDiNG3/J02e+WsdKEeJ9Sah///+1d+dhUZVvH8C/A8MMsoiAbKMguJQLLiwu4IKGuaG5ZWqWu4VpobS4p+aCWbkVYuLyc6nQRNzCEFMgxBVBFBAXFBBFQGUVZoS53z94ncKl0MAzcO7PdXFdec7j+J27gXNznnOe44tNmzZhy5YtSE5OxsyZM5Geng5vb28AFVM1Y8eO1Yz39vZGWloafH19kZycjC1btmDz5s347LO/VlldvHgxwsLCkJqaivj4eEyaNAnx8fGa12RVcyvzLgYPHoryslI0atELYcHfQoevW9F6PToq8MnIipVvA/c9wP92nRA4EdMWRITZy/bi2Lli6OoAiz+0hENjY6FjsX9hbKiH8MO7YGjqgKK8TPTwHAaVSiV0rNqPXoK/vz81adKEZDIZOTs7U2RkpGbfuHHjyMPDo9L4iIgIcnJyIplMRvb29hQQEFBp/4wZM8jOzo5kMhlZWFhQnz59KCYm5oUy5efnEwDKz89/mbdU6ymVSmrashsBIMMG9pR4NVvoSOwFrfzfbbJoOoAkOlLatfcPoeMwLfDZvDUEgKxaDKH9keL82Vab7TkUR7p6RgSA+g/1FjqO1qrq8ZufJVRHfL89AZ9/1A9lqgL8sjcKIwY6Cx2JvSDVIzXadn4bV+JCIDcwR1xcLFq91kToWEwgu/cdx6jhfUDqMgwcvRAHf14kdCT2EmYvDcLXC0ZD37gxDoWdhqcb39n1pKoev7lhqQPOJJZg7voclBbnoE/7LHw500voSOwlZd4thGN7N+TdTYSVbTtcSz4JI0O+aFpskq+kwdnZFaXFuXitw2BcOrsXelJeiKw2IiK8O3UDMpRuMDMzx/pZ1mjMj1GohB9+KBLXbz3Eki25UBMw5E17LJgxQOhI7D9oZGWMkL17oadvirsZCfAcMIHvHBKZoqKH6NV7MEqLc9HAsjWOHd7OzUotJpFIsO17bzi1sUZRCWF+QA4KH5YLHatW4u+CWiwpJQ1O7drgevweODaTw2ek2T+uh8Nqh57ur2HF6p2QSHRxJmo3Jkz9SuhI7BUpLy+HR9+xuJtxAXr6pti3LwSNrMV1xrgukulJsHiKBSwa6OJUxE60ad8dBYXFQseqdbhhqaWysh+ge89+KHxwE5kJGzBnrDH0pNys1BW+3gMwespyAMCOTX7YF/78NYlY3eEXEI24Uwcg0ZFi5Zqd8HB7TehIrJqYmehixtuE1JPLkXHtJNx6voOysjKhY9Uq3LDUQg9LlOjcfRDuZ12G3NASoaG/wcaCr3Ooa3Zu+ByeQz5D+4E7seGQPi5dVwodidWg0BNFOJbkgPZe2/DJ7ADM+JCnd+saN+fGWLdhDyQ6MiSdD8Wbb33EU74vgBuWWqa8XI2unu8j/coJ6OoZ4qegA+jasbnQsVgNkEgkCNuzEv369IDqEWFeQA5SM7lpqYui4gqx6uf7AIBpk/pjzbLJAidiNcV7fG/MWRwIAIg4HIix3ssETlR7cMNSywx853PEn/wVEokuvl33M4YP7Cx0JFaDdHUl+HJyQ7R2kOFORiI6de6KhMR0oWOxavRz8J8Y4OmMwvtX0c/NEJPeMhE6Eqthy+aPxZgpSwEAOzcuwPxl/MyhquDbmmuRBSsPYOmswQAA33nr8d3SqQInYq9KflEZmrfshNzMOJhat8aF2GjYKkyFjsX+o+MnktDvze5QldxHa9dhSDi1B7q6fC2aGKjVangOnIqIwxsh0ZFh1/7TGDGwg9CxBMG3Ndcx4aeLEX2jPZo4T8Pw9+dwsyIyJkZShB7cBX1DCzzISkLXnkNQUMTTQ7VZ4pU7eGuQF1Ql92HRqB0iw7ZysyIiOjo6OLLfH61dvGDv+jG2HDVD8k3+nv4n3LDUAqculWDljnuQSCT4fM4S7P7fUqEjMQF0dGqBoF/3Q1daDxlXo9DVcyxKlbyeQ210K6sAPd/wQtGDmzBqYIsTUaFoaFY3zwyz59PTk+J8zH4MH/MFlCpg7vocpN15JHQsrcUNi5bbEnQCQ4eNgkpVijdcDTB1WAPo6PD/NrEa3N8N6wJ+BiQ6uHRmN9x7T+SmpZbJuF2Ajm79kZsZB5m+CX4/HIoWTRsJHYsJRC7TxeIPGuJ1OxnuPSiER9/3cDouTehYWomPfFps0y8n8OF4L2RdPYCy9O8xa6w5P32Z4aPJQ/DVik0AJIiL3g6vMX5QqtRCx2JVkJtXhr7DfJF1MwZSmRF2Bx9C1y6OQsdiAjPQ18GK6Ra4c24+0i7uRu/enjgZy03Lk7hh0VIbfzqBqRO8UKbMh22zjjgUtIwXhmMaC76YgCVfb4JZY3c8Mh2OeQE5KOWmRatl3y/DzNXZMG/jAyv77ggOCcXgAd2EjsW0hImRLvb+tBJGDRqh6P519OnTGyfO8R2Bf8cNixbasDMG0yZVNCt2zTriwtlwmDbg+W1W2fwvJuKPP8JhbGSE8ylKzPHPwcMSnh7SRpnZSsxcfReZOWWwVZjh/Jk/8NaA7kLHYlqmbetmiImOgJGJAkX3r6FfX0/8eZbPtDzGDYuWCdhxEh9PftysuCL+XDhMTXldBvZsHV4zwNfTLWGgL8G+n7+G25sfoJibFq1yPaMQLl364PQfAbBpKMXqmVZQWPDTetmztW3THDEn/mpaBvTrjcgzfKYF4IZFqxyMegDf6aNQpsyDXTMXxJ8Nh2kDblbYP3NsJsfE3ndw89waJJzYAvc3P+SnwWqJa2kF6NpjIO7eiEJa7BrMHl0GKzOp0LGYlmvbpgVOxfzVtAwdNgIJV0uEjiU4bli0ABHhlyMFWB1UiNa91+H1tr0Qf/YoTE0bCB2N1RLDBnTCspUbAAAJJzajc69JyMrlNR2EdO5iDtw9vHD3ZhSkegbYt/83tG1lJ3QsVku0ad0CJ2OOw0LRBs3cF2HWD7mIjn8odCxBccMisLJywlc/XkXgvjwAwOR3eyD5wh/crLAXNvfzD7Ds6wAAEiSf2QZnt0G4kPJA6FiiFBx2Fb169UBOWjSkMgPsO/AbvPp5CB2L1TKOrV9D2vV4eHq4QPmIsDAwFzsO3RbtAxO5YRFQUYkafUYsxRIfVxTnXsL0EaaYOtwUEgnfDcReztwvvBG4NQi6Un3cuRaOHj08cPBYqtCxRIOIsHJDNN4d3h1F9y7DsL4lIo5HwKtfT6GjsVqqnr4Uy7wtMKi7ER7cPotJI9rCe/avKC8XX9PCDYtAMrOV6PTGBzge8iXKVYVo1SASw3oZCx2L1QGTx7+DsPCjqGdojoLsi5i3Mhx7jxcKHavOKy8nrAl6gC27YqAqvgvrRq8jIe40urp3FDoaq+V0dSWYMcoU9fJ+xqPS+wj85l14jfkOxSXiWsqAH34ogPPJDzBw8GjcuRoGAPhi7nKsWDqbz6ywanU55SoWrDyIe/K3AQBDexrho7dNocuLD1a74hI1lmzOxZmkUkgkwOsGB7Fs7rswNeUHVLLqo1KpMGTEJBw+sBMA0K77NITtXQXrhjKBk/03VT1+c8PyioWE38CE94ci/+4F6Erl2PDjVkyeOFroWKyOIiLsOlqIjSF5UBbfhaU0Hjt+mASjenxytbrczlFh6Nhl0LMeivom5pg3wRxd2xsIHYvVUUQEn08X4vvVSwAAtq0G42DINrR/vfbeUVrl4zfVEfn5+QSA8vPzhY7yTKXKcvry+wSSG9oQAKpnaEZH/4gSOhYTicPR2WRs4UgA6LWOE+l8cp7QkeqEkPAbZNnUkwCQeaOOlHi9WOhITCTW+m8hiY6UAJCxRVvaui+dysvVQsd6KVU9fvOvWa/AjdsqTP36LqISjWFo9hqsFM0RezYGnm/wSpfs1ejjZo5Rb/cDAFw5uwU9urnj28CzKFfXiROsr1yJUo0P54Rg5ODOyE79A7pSORbM/hCtm/KZFfZqfPLRBBw8dBj1DE1Rr34TbPtdjdn+ObifX3fXYOIpoRpERNi8JxlBx3SglhjAtL4Opr5F6NLOFEZGRkLHYyIUHHII48ZNQHFhLnSk9eD59jL8tH46LEx55dWqSk4txjvjZuNStD8Ago3t6/ht/y44ObUXOhoToYyMDJy4JMG23wnKRwRDvUL4jmmIXp2shI5WZVU9fvMZlhqSX1SOtz/cgqnvuSEpYiE6tdHHpnk26O1uy80KE8zwoQNx5fIFOHXsBXVZCcKDfNGhyzAcPZUtdDStR0QI3J0CN/fuuBT9AwDCsHcm4drl89ysMMHY2tpiVP/GCJhtDQcbKU4f/AwD3uyEWSuO4lFZnTgfocENSw04diYHTt3ex97AyShTFcBIkor54wxhaqwrdDTGoFAocO7UUcyZvxwSHSkKH6Rh6dYCrA26j6KH4rpNsqqy7pVh7voc7AwnPFIWQL+eCbbt3I3gXZtgYMDTQEx49jZ6+HIcUFaYiNKCdHwzrz+6DZyH5Bt1Z3VcnhKqRrdzHuGjWZtxePciqIrvApDAe9oXWLd6CfT0+JQ70z4nYk7jSKwu/ky2BAAYy0swqrcUI/s3hQ7f/gzVI8LqredwLMEMj9R60JMCA13u4q2elmjSpInQ8Rh7Sl5eHoaPnIxjR4IBAEbmrTBh+jdY9kV/GBto5zkKvkvoFSpVltO3WxLIVNGJABAAamhlT6GHw195FsZeRmxyCY1dlEl2TlNJV2ZM3QYtouTUIqFjCeroyTvUsvMUkuhIqWmXOeTzXRalZiqFjsXYv1Kr1bT2h0CqZ9BAc0xq3Gow7fo9TSvvJOK7hF6RkxdLMHFpFvZHS1D84AakevXw6azFyLiZjP79egsdj7EqcW6pjx9nW6KeKg7lqkJEH1wEF5cOmDY/RHTTRLdzVHhr3PcY8EY7XD4dCFKXoanpDayeaQkHRe1eoIuJg0QiwSfTJiM97SqGj5wMSCTIzYyDf3ApPvnuLq6kq4SO+FJ4SuglnU/Ox5Jvf0We7E1IJBKYm+jCrckFDO/fhk8Vs1pLrVZj7feBmD9/Hh4W3QMAKF4bgC/mfoUPRjqhnn7d/R3nfn45Vvgfwcbv5yM/6zwAwFLRHD+uX4shgwcInI6xl3fmTCxC/8zG2VuOKFESiMrQzPgcvvQdDDtrudDxeEqoJqjVavr9z1vk1n82yepZEAByfHMdbQi+T8Ul5TX27zL2qt2/f59GvjeVJBLd/z+lLKEO/VbRlgMP6EFBmdDxqlXGXRV999M9at7lc83pcz25Ic2ev5yUSp4CYnVH9oNHtGRzDrXo/hUBIIMGzWjQ+6so/rKwC0nylFA1KisnbNt7CY7ukzGgVwucPLwCqpIcmJgpMHGQIT4cZgqDOvybJxMfU1NTBO1Yj3Ox59G52wDo6MpgYNkNOw4XYPT821i6MQUZd5VCx/xP4i8/wGffJWLc4js4FF0EM/u+0JXqY9DQ8bhxPQV+S+ZAJuMpIFZ3WDSQYv7EhvDqogO5vjEe5l3HwR2+6OjUHF0HzEZ4zC2QFk+68JTQPygvJ+wKu4vZn01BxuVQgCrm8hs7tMXc2Z9h8oTRfPcPE4U7WXdx5bYxgo4UICVdhQuHxqIk/wY8BnyIqVNGoV93B8j0tP+uoqISNXYfvICNm3fgfNT/YGbrgda916KLoz5G9akPW/MSfmAhE4WCggKsXPUj/H9Yh7x7twAAOlJ9tOkyHouXrEQPJwOYm7yapThqdErI39+f7O3tSS6Xk7OzM0VF/fMzcSIiIsjZ2Znkcjk5ODhQQEDAU2P27NlDrVq1IplMRq1ataK9e/e+UKaamBJSq9U0cUkm1bdyIgDUzrU3HTx0hNRq7bvKmrFXQa1W0x8nb1E9I3PN9AkgIbNGnWjgmOW0/8gVUj3Sru+PwuIyCvzlDHUf+AUZmbf8W25QQ+vmlHS9QOiIjAlGpVJRwMYd1NihXcX3hENf6jU1jd74KI1mrsqiVYF/Us4DVY1mqOrx+4UblqCgINLT06PAwEBKSkoiHx8fMjQ0pLS0tGeOT01NJQMDA/Lx8aGkpCQKDAwkPT092rNnj2ZMTEwM6erq0vLlyyk5OZmWL19OUqmUTp06VeVcNXUNS0zCQ/rux+MUG3uhWl+XsdqsuLiYFi1bR/YtXCo1AACoqcsHtGJbLh07W0S37qpeeYNfVqamaxlKCj1RSPM3ZJN1i7cq5ZPoSKmN0xsUuDWIysrq1vU4jL0stVpNB38Lp8WrD9O0lXeo19Q06vxuJAEguaE1OfWYTOt3xlJeYfV/z1T1+P3CU0KdO3eGs7MzAgICNNtatWqFIUOGwM/P76nxs2bNwoEDB5CcnKzZ5u3tjQsXLuDkyZMAgJEjR6KgoACHDx/WjOnXrx9MTU3xyy+/VCmXNiwcx5gYpaWlI2DTr/h1zx6kXj6Nlr2+gU3LEQCAguwEXIueB7um7dG2nRO6u7vA08MJCktDGOhLIJG8/DSSWk0oLiWkpt1D2PFYnDp9HkmX4pB5MwGO/TejXn07AEB63AbcOPsd2jr3wnvvjsDEsUNhZmZWLe+dsboq614ZVvnvwZrlU/BIWQQA6DDoZ/ywdDC6tqve1Z2revx+oYZFpVLBwMAAv/76K4YOHarZ7uPjg/j4eERGRj71d3r06AEnJyesXbtWsy0kJATvvPMOHj58CD09PdjZ2WHmzJmYOXOmZszq1auxZs0apKWlPTOLUqmEUvnXRX8FBQWwtbXlhoUxAd3KvI2MHBlir+gg6aYKEYc3Izli/hOjJJDKjCGV14dTv5Vo3toDRgY6KMq5gJTzwc9sYogIbbqMg8y4GQqLy3E5bh8SI5ejTJmP8kfFT413HrgBHm8MgWNzOZybPYJDIxlMTExq6F0zVneVlpZiV/Dv2Bl0EK09vsI3Popqv16tqg2L9EVeNDc3F+Xl5bCyqvwUSCsrK2RlZT3z72RlZT1zfFlZGXJzc2FjY/PcMc97TQDw8/PD4sWLXyQ+Y6yGNW6kQONGgFuHij9nvDsB+w42RVTMOVy8EIe01AsoLb6PMlUBylQFeFhKuJVdBgDITDyPK1GBz33th7KOsHCwBQCUKtVQFt3W7DM2bYSmzTugg1MHeHRzxaD+3dGwoXmNvU/GxEJfXx/jxgzBuDFDhI7yYg3LY0/+BkRE/3hq91njn9z+oq85Z84c+Pr6av78+AwLY0x72DZW4OOpo/Hx1NEAKr6vc3JykJWVi1tZ99DIriUkUmMUFqtx+nRHnLT77Lmv5dm3HTq0t4CRgQ4elbyN3BxXNLI2h8LGEg0aNHhF74gxJpQXalgaNmwIXV3dp858ZGdnP3WG5DFra+tnjpdKpTA3N//HMc97TQCQy+WQy4VfoY8xVnUSiQSWlpawtLREu3aV93Vt3xv4oKqPs7D5/y/GmFi80GpnMpkMLi4uCA8Pr7Q9PDwc7u7uz/w7bm5uT40/cuQIXF1dNWuYPG/M816TMcYYY+LywlNCvr6+eP/99+Hq6go3Nzds3LgR6enp8Pb2BlAxVZOZmYnt27cDqLgj6IcffoCvry+mTJmCkydPYvPmzZXu/vHx8UGPHj3w9ddfY/Dgwdi/fz+OHj2K6OjoanqbjDHGGKvNXrhhGTlyJO7du4evvvoKd+7cgaOjI0JDQzUP/Ltz5w7S09M14x0cHBAaGoqZM2fC398fCoUC69atw/DhwzVj3N3dERQUhPnz52PBggVo1qwZdu3ahc6dO1fDW2SMMcZYbcdL8zPGGGNMMFU9fvMT+xhjjDGm9bhhYYwxxpjW44aFMcYYY1qPGxbGGGOMaT1uWBhjjDGm9bhhYYwxxpjW44aFMcYYY1qPGxbGGGOMaT1uWBhjjDGm9V54aX5t9XjB3oKCAoGTMMYYY6yqHh+3/23h/TrTsBQWFgIAbG1tBU7CGGOMsRdVWFgIExOT5+6vM88SUqvVuH37NoyNjSGRSKrtdQsKCmBra4uMjAzRP6OIa1GB61CB6/AXrkUFrkMFrkOFqtaBiFBYWAiFQgEdnedfqVJnzrDo6OigcePGNfb69evXF/UH7++4FhW4DhW4Dn/hWlTgOlTgOlSoSh3+6czKY3zRLWOMMca0HjcsjDHGGNN63LD8C7lcjoULF0IulwsdRXBciwpchwpch79wLSpwHSpwHSpUdx3qzEW3jDHGGKu7+AwLY4wxxrQeNyyMMcYY03rcsDDGGGNM63HDwhhjjDGtxw3Lv1i/fj0cHBygr68PFxcX/Pnnn0JHqlFRUVEYNGgQFAoFJBIJ9u3bV2k/EWHRokVQKBSoV68eevbsicTERGHC1iA/Pz907NgRxsbGsLS0xJAhQ5CSklJpjBhqERAQgHbt2mkWfnJzc8Phw4c1+8VQg2fx8/ODRCLBjBkzNNvEUotFixZBIpFU+rK2ttbsF0sdACAzMxPvvfcezM3NYWBggA4dOiA2NlazXyy1sLe3f+ozIZFIMG3aNADVWAdizxUUFER6enoUGBhISUlJ5OPjQ4aGhpSWliZ0tBoTGhpK8+bNo+DgYAJAISEhlfavWLGCjI2NKTg4mC5evEgjR44kGxsbKigoECZwDenbty9t3bqVLl26RPHx8eTl5UV2dnZUVFSkGSOGWhw4cIB+++03SklJoZSUFJo7dy7p6enRpUuXiEgcNXjSmTNnyN7entq1a0c+Pj6a7WKpxcKFC6lNmzZ0584dzVd2drZmv1jqcP/+fWrSpAmNHz+eTp8+TTdu3KCjR4/StWvXNGPEUovs7OxKn4fw8HACQMePHyei6qsDNyz/oFOnTuTt7V1pW8uWLWn27NkCJXq1nmxY1Go1WVtb04oVKzTbSktLycTEhDZs2CBAwlcnOzubAFBkZCQRibsWpqamtGnTJlHWoLCwkFq0aEHh4eHk4eGhaVjEVIuFCxdS+/btn7lPTHWYNWsWdevW7bn7xVSLJ/n4+FCzZs1IrVZXax14Sug5VCoVYmNj0adPn0rb+/Tpg5iYGIFSCevGjRvIysqqVBO5XA4PD486X5P8/HwAgJmZGQBx1qK8vBxBQUEoLi6Gm5ubKGswbdo0eHl5oXfv3pW2i60WV69ehUKhgIODA0aNGoXU1FQA4qrDgQMH4OrqihEjRsDS0hJOTk4IDAzU7BdTLf5OpVJh586dmDhxIiQSSbXWgRuW58jNzUV5eTmsrKwqbbeyskJWVpZAqYT1+H2LrSZEBF9fX3Tr1g2Ojo4AxFWLixcvwsjICHK5HN7e3ggJCUHr1q1FVQMACAoKwvnz5+Hn5/fUPjHVonPnzti+fTvCwsIQGBiIrKwsuLu74969e6KqQ2pqKgICAtCiRQuEhYXB29sbn3zyCbZv3w5AXJ+Jv9u3bx/y8vIwfvx4ANVbhzrztOaaIpFIKv2ZiJ7aJjZiq8n06dORkJCA6Ojop/aJoRavv/464uPjkZeXh+DgYIwbNw6RkZGa/WKoQUZGBnx8fHDkyBHo6+s/d5wYatG/f3/Nf7dt2xZubm5o1qwZtm3bhi5dugAQRx3UajVcXV2xfPlyAICTkxMSExMREBCAsWPHasaJoRZ/t3nzZvTv3x8KhaLS9uqoA59heY6GDRtCV1f3qQ4wOzv7qU5RLB7fCSCmmnz88cc4cOAAjh8/jsaNG2u2i6kWMpkMzZs3h6urK/z8/NC+fXusXbtWVDWIjY1FdnY2XFxcIJVKIZVKERkZiXXr1kEqlWrerxhq8SRDQ0O0bdsWV69eFdVnwsbGBq1bt660rVWrVkhPTwcgrp8Rj6WlpeHo0aOYPHmyZlt11oEblueQyWRwcXFBeHh4pe3h4eFwd3cXKJWwHBwcYG1tXakmKpUKkZGRda4mRITp06dj7969OHbsGBwcHCrtF1MtnkREUCqVoqqBp6cnLl68iPj4eM2Xq6srxowZg/j4eDRt2lQ0tXiSUqlEcnIybGxsRPWZ6Nq161NLHVy5cgVNmjQBIM6fEVu3boWlpSW8vLw026q1DtVySXAd9fi25s2bN1NSUhLNmDGDDA0N6ebNm0JHqzGFhYUUFxdHcXFxBIBWrVpFcXFxmlu5V6xYQSYmJrR37166ePEijR49uk7epjd16lQyMTGhiIiISrfrPXz4UDNGDLWYM2cORUVF0Y0bNyghIYHmzp1LOjo6dOTIESISRw2e5+93CRGJpxaffvopRUREUGpqKp06dYoGDhxIxsbGmp+LYqnDmTNnSCqV0rJly+jq1av0008/kYGBAe3cuVMzRiy1ICIqLy8nOzs7mjVr1lP7qqsO3LD8C39/f2rSpAnJZDJydnbW3NZaVx0/fpwAPPU1btw4Iqq4VW/hwoVkbW1NcrmcevToQRcvXhQ2dA14Vg0A0NatWzVjxFCLiRMnaj7/FhYW5OnpqWlWiMRRg+d5smERSy0er6Ghp6dHCoWChg0bRomJiZr9YqkDEdHBgwfJ0dGR5HI5tWzZkjZu3Fhpv5hqERYWRgAoJSXlqX3VVQcJEdF/OAPEGGOMMVbj+BoWxhhjjGk9blgYY4wxpvW4YWGMMcaY1uOGhTHGGGNajxsWxhhjjGk9blgYY4wxpvW4YWGMMcaY1uOGhTHGGGNajxsWxhhjjGk9blgYY4wxpvW4YWGMMcaY1uOGhTHGGGNa7/8AE+WolZV9XL8AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sep=3010\n",
    "bvbv = dataset.bvec.reshape(dataset.len,dataset.nst,dataset.nat,3)\n",
    "# green is counter-clockwise\n",
    "greenarc = np.arange(sep,sep+34)\n",
    "# red is clockwise\n",
    "redarc = np.arange(sep+34,sep+69)\n",
    "\n",
    "reorder = np.concatenate((greenarc,redarc[::-1]),axis=0)\n",
    "# Energies, around S1/S0 CI\n",
    "plt.plot(dataset.energy[reorder,0],color='royalblue')\n",
    "plt.plot(dataset.energy[reorder,1],color='darkviolet')\n",
    "plt.plot(dataset.energy[reorder,2],color='orange')\n",
    "plt.plot(Ev[reorder],'--',color='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "f1c835b1-a5c2-4849-8efa-58f97d5b6fba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x16e1495b0>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApIAAAGHCAYAAAADe7LTAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8fJSN1AAAACXBIWXMAAA9hAAAPYQGoP6dpAACYAUlEQVR4nOzdeVxU1fsH8M+dnX2VVTZ3VNxw301FTU1Ly6VMTU3DyqVFSc20lK/20yxzSUtN07JFK8sNNbfQUNxX3BBFFkEFZBmYmfP7Y5hhVphB4ALzvF8vyrlzZ+bc4TB8eO6553CMMQZCCCGEEEKsJOC7AYQQQgghpGaiIEkIIYQQQsqFgiQhhBBCCCkXCpKEEEIIIaRcKEgSQgghhJByoSBJCCGEEELKhYIkIYQQQggpFwqShBBCCCGkXChIEkIIIYSQcqEgSWqc//77Dy+++CICAwMhlUrh7e2NTp064b333jPa98yZM+jTpw8cHR3h6uqKl156Cbdv37b4tTIzMxEVFYWmTZvCwcEBLi4uaNKkCcaMGYMLFy5o98vJycGHH36IiIgI1KlTBxzH4ZNPPqmIw9Xq2bMnOI5D//79je5LTEwEx3H4v//7P5OP/fPPP8FxHDw8PCCXy82+RlpaGmbPno2wsDA4OjpCJpOhYcOGmDZtGm7cuAEAaN26Nfz9/aFUKs0+T5cuXeDp6YnCwkIrj7J8goODMW7cOO3tBw8e4JNPPsG5c+eM9h03bhwcHR2rpF1Vbffu3RXe7wghpDQUJEmN8vfff6Nz587Izs7G0qVLsX//fnz55Zfo0qULtm/frrfvtWvX0LNnTxQWFuLnn3/Ghg0bkJCQgG7duuHhw4dlvtbTp0/RsWNHbNq0CRMnTsSff/6JrVu34s0338SdO3f0QkpmZibWrVsHuVyOoUOHVvBR69u3bx8OHTpk1WO+++47AMCjR4/w+++/m9wnLi4OYWFh+O677zB8+HDs2LEDe/fuxfvvv48zZ86gffv2AIAJEybgwYMH2Ldvn8nnSUhIQGxsLMaMGQOJRGJVO8tr586dmDdvnvb2gwcPsGDBApNBsjbbvXs3FixYwHczCCG2hBFSg3Tv3p3Vr1+fFRUVGd2nVCr1br/88svM09OTZWVlabclJiYysVjMPvzwwzJfa8OGDQwAO3TokMn7dV9PpVIxlUrFGGPs4cOHDACbP3++JYdksR49erBGjRqxevXqsfDwcO3rMcbYnTt3GAD2+eefGz0uJSWFiUQi9txzzzGZTMb69u1rtE9WVhbz8fFhAQEB7N69eyZf/5dffmGMMfbo0SMmk8nYsGHDTO43a9YsBoBduHChPIdZIU6dOsUAsI0bNxrdN3bsWObg4FD1jaoCU6dOZTX5Yz03N5fvJhBCrEQVSVKjZGZmwtPTEyKRyOg+gaCkOysUCvz1118YNmwYnJ2dtduDgoLQq1cv7Ny506LXAgBfX1+T9+u+Hsdx4DjO4uMwdPv2bYwcORJ+fn7a0/W9e/c2qqiJxWIsWrQI8fHxRhVYc77//nsoFArMmDEDL730Eg4ePIi7d+/q7bN+/XqkpqZi6dKlqFu3rsnnGT58OADAzc0NL774Inbt2qV9jzSUSiW2bNmCdu3aISwszMKjV/v777/BcRxOnTql3fbbb7+B4zgMHDhQb98WLVpg2LBh2tu6p7YPHz6Mdu3aAQDGjx+v/d4YnvK9efMmnn/+eTg6OiIgIADvvfdeqaf9dW3fvh2dOnWCg4MDHB0d0a9fP5w9e1Z7//HjxyEWi/H+++/rPW7Tpk3gOE5bIQaAVatWoXv37vDy8oKDgwPCwsKwdOlSFBUVGb3u3r170bt3b7i4uMDe3h6hoaGIjo4GoD5lv2rVKgAl/ZHjOCQmJpZ6LAcOHEDv3r3h7OwMe3t7dOnSBQcPHtTb55NPPgHHcbh8+TJGjRoFFxcXeHt744033kBWVpbevowxrF69Gq1atYKdnR3c3NwwfPhwoyElPXv2RPPmzXH06FF07twZ9vb2eOONNwAA9+/fx/Dhw+Hk5ARXV1e8+uqrOHXqFDiOw6ZNmwAAW7ZsAcdxOHHihNExLVy4EGKxGA8ePCj12P/44w+0aNECUqkU9erVw5dffqk9Vl2Wfo80x3Ts2DF07NgRdnZ28Pf3x7x584yGgqxZswYtW7aEo6MjnJyc0KRJE3z00UeltpeQaonvJEuINSZOnMgAsHfeeYedPHmSFRYWmtzv2rVrDABbtWqV0X3vv/8+4ziO5efnl/pax48fZwBYu3bt2M6dO1lGRoZFbSxPRbJx48asQYMGbMuWLezIkSPst99+Y++99x77559/tPv06NGDNWvWjKlUKhYeHs7q16+vPf7SKpKNGjVivr6+TKFQsAMHDjAA7JNPPtHbJyIiggmFQvb06VOL2qt5nhUrVuht//vvvxkAtnbtWouPXSMnJ4eJxWK2ePFi7bYpU6YwOzs75uDgoD3WtLQ0xnEcW716tXa/oKAgNnbsWMaYurq6ceNGBoDNnTuXnThxgp04cUJbaR07diyTSCQsNDSU/d///R87cOAA+/jjjxnHcWzBggVltnPRokWM4zj2xhtvsL/++ovt2LGDderUiTk4OLDLly9r9/vf//7HALA//viDMcbYpUuXmL29PXvttdf0nm/GjBlszZo1bO/evezQoUPsiy++YJ6enmz8+PF6+3377beM4zjWs2dPtm3bNnbgwAG2evVqFhkZyRhj7ObNm2z48OEMgPaYT5w4wQoKCswey5YtWxjHcWzo0KFsx44dbNeuXWzQoEFMKBSyAwcOaPebP38+A8AaN27MPv74YxYTE8OWL1/OpFKpUTsnTZrExGIxe++999jevXvZtm3bWJMmTZi3tzdLTU3V7tejRw/m7u7OAgIC2MqVK9k///zDjhw5wp4+fcoaNGjA3N3d2apVq9i+ffvYjBkzWEhIiF6VWS6XMx8fH/bqq6/qvX5RURHz8/NjL7/8cqnfxz179jCBQMB69uzJdu7cyX755RfWoUMHFhwcbFTVtfR71KNHD+bh4cH8/PzYV199xfbt28feffddBoBNnTpVu9+PP/6o/Rzbv38/O3DgAFu7di179913S20zIdURBUlSo2RkZLCuXbsyAAwAE4vFrHPnziw6Oprl5ORo9/v3338ZAPbjjz8aPcfixYsZAPbgwYMyX2/hwoVMIpFoXy8kJIRNmTKFnT9/3uxjrA2SGRkZJkOZIU2QZKwkyK1cuZIxZj5IHj16lAFgs2fPZoypT8GHhISwoKAgvVPjTZo0YT4+Pha1V/d5WrRoobd92LBhzN7eXm84gTW6du3KnnvuOe3tBg0asA8++IAJBAJ25MgRxhhjW7duZQBYQkKCdj/dIMlY2ae2AbCff/5Zb/vzzz/PGjduXGr7kpKSmEgkYu+8847e9pycHObj48NeeeUV7TaVSsWef/555urqyi5dusSaNm3KmjRpUmpYVyqVrKioiG3evJkJhUL26NEj7fM7Ozuzrl276n3fDFlzajs3N5e5u7uzwYMHG7WhZcuWrH379tptmiC5dOlSvX0jIyOZTCbTtunEiRMMAFu2bJnefvfu3WN2dnZ6Q0p69OjBALCDBw/q7btq1SoGgO3Zs0dv++TJk42+p/Pnz2cSiYSlpaVpt23fvp0B0PYXc9q1a8cCAgKYXC7XbsvJyWEeHh6lvofmvke6x6T540Fj0qRJTCAQsLt37zLGGHv77beZq6trqe0jpKagU9ukRvHw8MCxY8dw6tQp/O9//8OQIUOQkJCAqKgohIWFISMjQ2//0k43a+5TKpVQKBTaL5VKpd1n3rx5SEpKwoYNGzB58mQ4Ojpi7dq1CA8Px48//lghx+Tu7o769evj888/x/Lly3H27Fm9NpjSu3dvREREYOHChcjJyTG7n+YUquaUIcdxGDduHO7evWt0+tIaHMdh/PjxuHDhAuLj4wGohwLs2rXLaDiBNXr37o1///0X+fn5uHv3Lm7evImRI0eiVatWiImJAaA+FRsYGIiGDRs+U/sHDx6st61FixZGp/wN7du3DwqFAq+//rpen5HJZOjRowcOHz6s9xqbN2+Gk5MT2rZtizt37uDnn3+Gg4OD3nOePXsWL7zwAjw8PCAUCiEWi/H6669DqVQiISEBABAbG4vs7GxERkY+0xAKXbGxsXj06BHGjh1r1P/79++PU6dOITc3V+8xL7zwgt7tFi1aoKCgAOnp6QCAv/76CxzH4bXXXtN7Th8fH7Rs2VLv/QHUwySee+45vW1HjhyBk5OT0ewEo0aNMjqGt956C4B6aIbG119/jbCwMHTv3t3ssefm5uL06dMYOnSo3gVhjo6ORv0CsOx7pOHk5GT0Po0ePRoqlQpHjx4FALRv3x5PnjzBqFGj8Mcffxh9bhFSk1CQJDVS27ZtMWvWLPzyyy948OABZsyYgcTERCxduhSAOnACMBrDB6ivXOY4Dq6urgCA+vXrQywWa78WLlyot7+3tzfGjx+PtWvX4sKFCzhy5AgkEgmmTZtWIcfCcRwOHjyIfv36YenSpWjTpg3q1KmDd999t9SQuGTJEmRkZJid8icnJwe//PIL2rdvjzp16uDJkyd48uQJXnzxRaNxeoGBgXj48KFRcCjN+PHjIRAIsHHjRgDA1q1bUVhYiAkTJlj8HIb69OkDuVyO48ePIyYmBp6enmjdujX69OmDAwcOAAAOHjyIPn36lPs1AMDe3h4ymUxvm1QqRUFBQamPS0tLAwC0a9dOr8+IxWJs377dKBB4eHjghRdeQEFBAfr37280bjQpKQndunVDcnIyvvzyS+0fSZqxjvn5+QCgnWXA3PjV8tAcy/Dhw42OZcmSJWCM4dGjR0bHo0sqleq1My0tDYwxeHt7Gz3nyZMnjd4fU+OPMzMz4e3tbbTd3LYRI0bgm2++gVKpxIULF3Ds2DG8/fbbpR7748ePte0s63Us/R6V1k4fHx/tsQHAmDFjsGHDBty9exfDhg2Dl5cXOnTooP1jiZCaxPiKBUJqGLFYjPnz5+OLL77ApUuXAKjDoZ2dHS5evGi0/8WLF9GgQQNtkNi1a5feRRZ+fn6lvl737t0RERGB33//Henp6fDy8nrmYwgKCtIGu4SEBPz888/45JNPUFhYiLVr15p8TKtWrTBq1CgsX74czz//vNH9P/74I/Ly8hAXFwc3Nzej+3fu3InHjx/Dzc0N/fr1w/79+7Fr1y6MHDnSojbXrVsXERER2LZtG5YtW4aNGzeiQYMGpVaCytKhQwc4OjriwIEDSExMRO/evcFxHHr37o1ly5bh1KlTSEpKeuYgWV6enp4AgF9//RVBQUFl7h8TE4M1a9agffv22LlzJ3777Te9i4R+//135ObmYseOHXrPZ3iRVZ06dQCoL0KpKJpjWblyJTp27GhyH1OhqKzn5DgOx44d04ZMXYbbTFVXPTw8EBcXZ7Q9NTXV5GtOmzYNW7ZswR9//IG9e/dqL84pjZubGziO04bp0l7H0u+RRmnPqRvEx48fj/HjxyM3NxdHjx7F/PnzMWjQICQkJFjUtwipLqgiSWqUlJQUk9uvXr0KoCQEikQiDB48GDt27NCr6iUlJeGff/7BSy+9pN0WFhaGtm3bar80z5GWlmbyFLNSqcSNGzdgb2+vrWpWpEaNGmHu3LkICwvDmTNnSt33s88+Q2Fhocm5A7/77js4OTnh4MGD+Oeff/S+Pv/8c8jlcmzduhWAem5IHx8ffPjhh0hOTjb5Wjt27DDaNmHCBDx+/Bgff/wxzp07p71KurzEYjG6d++OmJgYHDp0CH379gUAdOvWDSKRCHPnztUGy9IYVsoqSr9+/SASiXDr1i29PqP7pZGSkoLXXnsNPXr0QGxsLF544QVMmDABd+7c0e6jea90AxZjTO9ULQB07twZLi4uWLt2LRhjZttnzXF36dIFrq6uuHLlitljsXYe0EGDBoExhuTkZJPPZ8mV/D169EBOTg727Nmjt/2nn34yuX94eDg6d+6MJUuWYOvWrRg3bpzR8AFDDg4OaNu2LX7//Xe9SfOfPn2Kv/76S29fS79HGjk5Ofjzzz/1tm3btg0CgcDkH1kODg4YMGAA5syZg8LCQly+fLnUthNS3VBFktQo/fr1Q926dTF48GA0adIEKpUK586dw7Jly+Do6Kh3unnBggVo164dBg0ahNmzZ6OgoAAff/wxPD09Ta6CY2jLli345ptvMHr0aLRr1w4uLi64f/8+vv32W1y+fBkff/yx3i/aPXv2IDc3Vxtcr1y5gl9//RUA8Pzzz8Pe3t7k61y4cAFvv/02Xn75ZTRs2BASiQSHDh3ChQsXMHv27FLbGBISgrfeegtffvml3vZLly4hLi4Ob731ltEYNEAdIpYtW4bvvvsOb7/9NlxcXPDHH39g0KBBaN26Nd5++2106tQJEokEN27cwA8//IDz58/rBXBAPWbO09MTn3/+OYRCIcaOHWuynT179sSRI0dKDUEavXv31n5/NJVHOzs7dO7cGfv370eLFi3KrAJrKtJbt25FaGgoHB0d4efnV2a1uSzBwcFYuHAh5syZg9u3b6N///5wc3NDWloa4uLi4ODggAULFkCpVGLUqFHgOA7btm2DUCjEpk2b0KpVK4wYMQLHjx+HRCJB3759IZFIMGrUKHz44YcoKCjAmjVr8PjxY73XdXR0xLJlyzBx4kT06dMHkyZNgre3N27evInz58/j66+/BgBtUFuyZAkGDBgAoVCIFi1amAyEjo6OWLlyJcaOHYtHjx5h+PDh8PLywsOHD3H+/Hk8fPgQa9asser96dKlC958802MHz8ep0+fRvfu3eHg4ICUlBQcP34cYWFh2nGN5owdOxZffPEFXnvtNXz22Wdo0KAB9uzZo50AX3faLY1p06ZhxIgR4DgOkZGRFrV14cKFGDhwIPr164dp06ZBqVTi888/h6Ojo94pfUu/RxoeHh546623kJSUhEaNGmH37t1Yv3493nrrLQQGBgIAJk2aBDs7O3Tp0gW+vr5ITU1FdHQ0XFxctFNXEVJj8HedDyHW2759Oxs9ejRr2LAhc3R0ZGKxmAUGBrIxY8awK1euGO1/+vRp1rt3b2Zvb8+cnZ3Z0KFD2c2bNy16rStXrrD33nuPtW3bltWpU4eJRCLm5ubGevTowbZs2WK0f1BQkPbqbsOvO3fumH2dtLQ0Nm7cONakSRPm4ODAHB0dWYsWLdgXX3zBFAqFdj/dq7Z1PXz4kDk7O+tdtT19+nQGgJ07d87s686ePZsBYPHx8dptqampbNasWaxZs2bM3t6eSaVS1qBBAzZ58mR28eJFk88zY8YMBoA9//zzZl8rPDzc4qvCz58/zwCwhg0b6m1ftGgRA8Bmzpxp9BjDq7YZU0+x0qRJEyYWi/Wuojc3IbnmymRL/P7776xXr17M2dmZSaVSFhQUxIYPH66dMmfOnDlMIBAYXZEcGxvLRCIRmzZtmnbbrl27WMuWLZlMJmP+/v7sgw8+YHv27GEA9KZ/Yoyx3bt3sx49ejAHBwdmb2/PmjZtypYsWaK9Xy6Xs4kTJ7I6deowjuPK7HuMMXbkyBE2cOBA5u7uzsRiMfP392cDBw7UTkCv+948fPhQ77GaaZYMX2PDhg2sQ4cOzMHBgdnZ2bH69euz119/nZ0+fVq7j7n+zJj66viXXnqJOTo6MicnJzZs2DC2e/duk1dEa45bKpWy/v37l3qshnbu3MnCwsKYRCJhgYGB7H//+x979913mZubm95+ln6PNMd0+PBh1rZtWyaVSpmvry/76KOP9BZR+P7771mvXr2Yt7c3k0gkzM/Pj73yyiu8TuJPSHlxjFlQIiCEkHLKycmBu7s7VqxYgalTp/LdHFJDLV68GHPnzkVSUpLRRUe7du3CCy+8gL///tvkeGFLFRUVoVWrVvD398f+/futfnzPnj2RkZGhHatNiC2gU9uEkEp19OhR+Pv7Y9KkSXw3hdQQmlP1TZo0QVFREQ4dOoSvvvoKr732ml6IvHLlCu7evYv33nsPrVq1woABA6x6nQkTJqBv377a08tr167F1atXjYaKEELMoyBJCKlUAwcONFrikJDS2Nvb44svvkBiYiLkcjkCAwMxa9YszJ07V2+/yMhI/Pvvv2jTpg2+//57qy/0ysnJwfvvv4+HDx9CLBajTZs22L17N2+zAhBSE9GpbUIIIYQQUi40/Q8hhBBCCCkXCpKEEEIIIaRcKEgSQgghhJByoSBJCCGEEELKhYIkqVCbNm0Cx3GQyWS4e/eu0f09e/ZE8+bNeWgZIYRUjgsXLmD8+PEICQmBTCaDo6Mj2rRpg6VLl+qtkmOJcePGITg4WG9bcHAwxo0bV3ENriSHDx8Gx3E4fPiwdtvu3bvxySef8NYmUvkoSJJKIZfLjabqIISQ2mb9+vUIDw/HqVOn8MEHH2Dv3r3YuXMnXn75ZaxduxYTJkx45tfYuXMn5s2bVwGtrVxt2rTBiRMn0KZNG+223bt3Y8GCBTy2ilQ2mkeSVIr+/ftj27ZteP/999GyZctKeY38/HzY2dlVynMTQkhZTpw4gbfeegt9+/bF77//DqlUqr2vb9++eO+997B3795nfp3WrVs/83NUpqKiInAcB2dnZ3Ts2JHv5pAqRhVJUik+/PBDeHh4YNasWaXuV1BQgKioKISEhEAikcDf3x9Tp07FkydP9PYLDg7GoEGDsGPHDrRu3RoymQwLFizQnkrZtm0bZs2aBV9fXzg6OmLw4MFIS0tDTk4O3nzzTXh6esLT0xPjx4/H06dPK/HICSG2YvHixeA4DuvWrdMLkRoSiQQvvPACAEClUmHp0qVo0qQJpFIpvLy88Prrr+P+/ftlvo7hqW3N596PP/6IOXPmwM/PD87OzujTpw+uX79u9PgDBw6gd+/ecHZ2hr29Pbp06YKDBw/q7XPz5k2MHz8eDRs2hL29Pfz9/TF48GBcvHhRbz/Na2/ZsgXvvfce/P39IZVKcfPmTaNT2+PGjcOqVasAABzHab8SExPRu3dvNGnSBIZTWTPG0KBBA1rEoAahIEkqhZOTE+bOnYt9+/bh0KFDJvdhjGHo0KH4v//7P4wZMwZ///03Zs6cie+//x7PPfcc5HK53v5nzpzBBx98gHfffRd79+7FsGHDtPd99NFHSE9Px6ZNm7Bs2TIcPnwYo0aNwrBhw+Di4oIff/wRH374IbZs2YKPPvqoUo+dEFL7KZVKHDp0COHh4QgICChz/7feeguzZs1C37598eeff+LTTz/F3r170blzZ2RkZJSrDR999BHu3r2Lb7/9FuvWrcONGzcwePBgKJVK7T4//PADIiIi4OzsjO+//x4///wz3N3d0a9fP70w+eDBA3h4eOB///sf9u7di1WrVkEkEqFDhw4mw2lUVBSSkpKwdu1a7Nq1C15eXkb7zJs3D8OHDwegrt5qvnx9fTFt2jRcv37dKNDu2bMHt27dwtSpU8v1nhAeMEIq0MaNGxkAdurUKSaXy1m9evVY27ZtmUqlYowx1qNHD9asWTPGGGN79+5lANjSpUv1nmP79u0MAFu3bp12W1BQEBMKhez69et6+/7zzz8MABs8eLDe9unTpzMA7N1339XbPnToUObu7l5hx0sIsU2pqakMABs5cmSZ+169epUBYJGRkXrb//vvPwaAffTRR9ptY8eOZUFBQXr7BQUFsbFjx2pvaz73nn/+eb39fv75ZwaAnThxgjHGWG5uLnN3dzf6fFQqlaxly5asffv2ZtusUChYYWEha9iwIZsxY4bRa3fv3t3oMZr7/vnnH+22qVOnMlNRQ6lUsnr16rEhQ4bobR8wYACrX7++9ncGqf6oIkkqjUQiwWeffYbTp0/j559/NrpfU6k0vBrx5ZdfhoODg9Ffqi1atECjRo1MvtagQYP0boeGhgKA0emR0NBQPHr0iE5vE0KqzD///APA+LOuffv2CA0NNfqss5TmtLlGixYtAEA7Y0ZsbCwePXqEsWPHQqFQaL9UKhX69++PU6dOITc3FwCgUCiwePFiNG3aFBKJBCKRCBKJBDdu3MDVq1eNXlv3jFB5CAQCvP322/jrr7+QlJQEALh16xb27t2LyMhIq9dNJ/yhIEkq1ciRI9GmTRvMmTMHRUVFevdlZmZCJBKhTp06ets5joOPjw8yMzP1tvv6+pp9HXd3d73bEomk1O0FBQXWHQghhOjw9PSEvb097ty5U+a+ms8yU59hfn5+Rp91lvLw8NC7rRmnmZ+fDwBIS0sDAAwfPhxisVjva8mSJWCMaacnmjlzJubNm4ehQ4di165d+O+//3Dq1Cm0bNlS+3y6Svs8ttQbb7wBOzs7rF27FgCwatUq2NnZ4Y033njm5yZVh67aJpWK4zgsWbIEffv2xbp16/Tu8/DwgEKhwMOHD/XCJGMMqampaNeundFzEUJIdSAUCtG7d2/s2bMH9+/fR926dc3uqwl8KSkpRvs9ePAAnp6eldJGzfOuXLnS7NXU3t7eANRjKV9//XUsXrxY7/6MjAy4uroaPa4iPo9dXFwwduxYfPvtt3j//fexceNGjB492uTrkeqLKpKk0vXp0wd9+/bFwoUL9U4p9+7dG4D6A0zXb7/9htzcXO39hBBSHUVFRYExhkmTJqGwsNDo/qKiIuzatQvPPfccAOPPulOnTuHq1auV9lnXpUsXuLq64sqVK2jbtq3JL81ZGo7jjK48//vvv5GcnPxMbTCskhp69913kZGRgeHDh+PJkyd4++23n+n1SNWjiiSpEkuWLEF4eDjS09PRrFkzAOp51vr164dZs2YhOzsbXbp0wYULFzB//ny0bt0aY8aM4bnVhBBiXqdOnbBmzRpERkYiPDwcb731Fpo1a4aioiKcPXsW69atQ/PmzbFz5068+eabWLlyJQQCAQYMGIDExETMmzcPAQEBmDFjRqW0z9HREStXrsTYsWPx6NEjDB8+HF5eXnj48CHOnz+Phw8fYs2aNQDU48w3bdqEJk2aoEWLFoiPj8fnn39eaqXVEmFhYQDUvwMGDBgAoVCIFi1aaANso0aN0L9/f+zZswddu3attHmHSeWhIEmqROvWrTFq1Chs27ZNu43jOPz+++/45JNPsHHjRixatAienp4YM2YMFi9ebHJeNkIIqU4mTZqE9u3b44svvsCSJUuQmpoKsViMRo0aYfTo0doK25o1a1C/fn189913WLVqFVxcXNC/f39ER0cbjXWsSK+99hoCAwOxdOlSTJ48GTk5OfDy8kKrVq30Lv758ssvIRaLER0djadPn6JNmzbYsWPHM69QNnr0aPz7779YvXo1Fi5cCMYY7ty5o7cM5IgRI7Bnzx6qRtZQHGMGs4ESQgghhFSRYcOG4eTJk0hMTIRYLOa7OcRKVJEkhBBCSJWSy+U4c+YM4uLisHPnTixfvpxCZA1FFUlCCCGEVKnExESEhITA2dkZo0ePxtdffw2hUMh3s0g5UJAkhBBCCCHlQtP/EEIIIYSQcqEgSQghhBBCyqXKL7ZRqVR48OABnJycaKUSQkiFY4whJycHfn5+EAhq59/K9DlKCKlsln6WVnmQfPDgAQICAqr6ZQkhNubevXvPPJlydUWfo4SQqlLWZ2mVB0knJycA6oY5OztX9csTQmq57OxsBAQEaD9raiP6HCWEVDZLP0urPEhqTsM4OzvTByAhpNLU5lO+9DlKCKkqZX2W1s4BRIQQQgghpNJRkCSEEEIIIeVCQZIQQgghhJQLBUlCCCGEEFIuFCQJIYQQQki5UJAkhBBCCCHlQkGSEEIIIYSUCwVJQggx4+jRoxg8eDD8/PzAcRx+//33Mh9z5MgRhIeHQyaToV69eli7dq3RPr/99huaNm0KqVSKpk2bYufOnZXQekIIqXwUJAkhxIzc3Fy0bNkSX3/9tUX737lzB88//zy6deuGs2fP4qOPPsK7776L3377TbvPiRMnMGLECIwZMwbnz5/HmDFj8Morr+C///6rrMMghJBKwzHGWFW+YHZ2NlxcXJCVlUUrMhBCKlxlfcZwHIedO3di6NChZveZNWsW/vzzT1y9elW7bcqUKTh//jxOnDgBABgxYgSys7OxZ88e7T79+/eHm5sbfvzxR4vaQp+jhJDKZunnTJUvkUj0McYwc+ZMBAUFYfr06Xw3h1Rz+/fvx8aNG/H111/Dw8OD7+YQAydOnEBERITetn79+uG7775DUVERxGIxTpw4gRkzZhjts2LFCrPPK5fLIZfLtbezs7Otbtul5Cwcu5EBAQdwHCDgODhIRbCXCGEvEaFdsBtc7SUAgKsp2UhIy0ETH2fUq+MAsZBOXlUlxhiSHuXh8oNsZOYWoo6jFP2b+2jvX3EgAflFSgg4DgIOEHIcBAIOCiWDl7MUr3cK1u47afNpPM4tBADIxELYSYRwkAghEwvh52qHd3s31O77RUwCcgoUcJKJIBMLwXEAB3VfcXeQYFh4Xe2+RxIe4lGuHHmFSqhUDB6OUng6SlHHSQpfFxlkYmGlv0+kBGNMbynDH07eRfKTfO1tPxcZxuj0i4pEQZJn9+/fx4oVK2Bvb09BkpRpxYoV2LNnDwYNGoRXX32V7+YQA6mpqfD29tbb5u3tDYVCgYyMDPj6+prdJzU11ezzRkdHY8GCBc/UtrNJj7Fk7zWz928a3w49G3sBAC7cf4JZv10EAIiFHOrXcURTX2c09XNGc38XhPm7wEFKvz7KI/OpHHcycqFiQPsQd+32hbuu4El+IVKzCnApOQvZBQrtfZ3qeegFyU2xiXiSV2Ty+VsFuOoFyQv3nyAtW25y31BfZ70guePsfdx7lG9y33qeDnpBcuGuy7j1MNfkvk5SEeLn9YVERH+AVKQvD9xAWk4BVCoGhYpBrlAhLasAD7LyIRRwOPJBL+2+f5xLxqnEx9rbLQNcKUjWVgUFBQCgV20gxBzqL9WfblUAUFcKDLeb2sdwm66oqCjMnDlTezs7OxsBAQFWtateHUcMD68LxtSvp1Ax5BUqkVeoQG6hUq/qWL+OI8KD3HA9NQdP5QpcS83BtdQc7DibDAD4bmxb9A71NvdSNuvygyzUdbWHi71YbztjDP/deYS1R27h8PWHAIA2ga7YEdlFu8/fFx/oBT6JUIAmvk7wc7FDE18nved7vWOQuhLIABVjUKoYlIxBJOBQz9NBb9//vdQCcoUSjAFyhQq5hQrkFypRUKREHSep3r7jOocgPacAOQUKFCpU6r4CBpWKwctZprdvm0A3+LrYwU4ihIADMp8WIuOpHOk5cjTzd9YLkf/bcw2tAlzRr5l3qf3clhUUKXHidiYuJ2chLVuOtOwCCDgOa8eEa/c5cTsDJ28/Mvl4AQcolCqIin+Oh7TyR3N/F3DgwHGAn6tdpbWdgiTPFAr1X51KpbLMXyaEaPqL5v+kevHx8TGqLKanp0MkEmmHIpjbx7BKqUsqlUIqlZq93xJdGniiSwNPi/ZtG+yO397qDMYYkp/k41pKDi4/yMblB1m4/CAbzfxctPteT82Bj4sMLnbiUp6xdkvMyMWymATsOv8AU3rUx+wBTQAASZl52BSbiDNJj3Hu3hMA6mEFfi528DX4xf72cw2RJ1fA1V6MZn4uaOTtZLaiNzOiscVt69XEy+J9J3QNsXjfz19uaXI7Yww58pLPp3P3nmDtkVsAgHbBbpgzsClaBbha/Dq13Z/nH+D3s8mIvZWBgiKV0f1Z+UXan63xXULQqZ4nhAJAKBBALOTg7SyDn6sMfq52EApK8sNrHYOq7BgoSPJMNxAolUqIRPQtIeZRkKzeOnXqhF27dult279/P9q2bQuxWKzdJyYmRm+c5P79+9G5c+cqbaslOI5DXTd71HWzR5+mxkFXoVQhcms80nPkeLG1P15pG4Dm/i4mnqn2iL/7GJ/9fQV5cqW6GsgYkjLzoFCpK8+Pckuqij+eSsKGf+8AACQiAV4Or4tJ3eoh2KBqCABjqvAXf2XiOA7OspI/Khp4OeKd5xpg/bHbOJX4GENX/YuWdV3Qo1Ed9GjshVYBrnoBqDa7eD8Lc3+/iI3j28PdQT0e+b/bmTh0LR2Aehxjx/oe8He1g5eTFHWcZBDpvDf9mvmgXzMfk8/NJ0otPNMNBAqFgoIkKRUFyar19OlT3Lx5U3v7zp07OHfuHNzd3REYGIioqCgkJydj8+bNANRXaH/99deYOXMmJk2ahBMnTuC7777Tuxp72rRp6N69O5YsWYIhQ4bgjz/+wIEDB3D8+PEqP75nlZJVAI7jkFOgwOYTd7H5xF0093fG6PZBeKmNf6284MJZJkKPRnXw5cEb0J3zpFfjOni/X2O9am3Heh5IzSpAXTc7vN4p2OhUsi1wlIrwXkRjjO4QiGX7E/Dbmfs4fz8L5+9n4atDN/HjpI7oVL/2Xzh48X4WXv32JLILFLibmasNki+29oe/mx2ea+KFxt5ONfKsJKUWnhkGSUJKQ0Gyap0+fRq9epUMYNeMUxw7diw2bdqElJQUJCUlae8PCQnB7t27MWPGDKxatQp+fn746quvMGzYMO0+nTt3xk8//YS5c+di3rx5qF+/PrZv344OHTpU3YFVkAB3e+yb3h3Hb2bg51P3sP9KKi4lZ+OjnRexPOY6FrzQHANb+PLdzArV0NsJo+3FaB/sDq74qmkPRwkaeDkZ7dujUR30aFSHh1ZWP74udvi/l1viw36NcSThIQ4nPMS5pCcID3LT7pOWXQAvJ2mNDFOl0Q2RrQNdUdfNXntf22B3tA12L+XR1R8FSZ5RkCTWoCBZtXr27InSptrdtGmT0bYePXrgzJkzpT7v8OHDMXz48GdtXrUgFHDawPQotxA7ztzHxn8TkfwkH56OEr6bVym8nGTwcpKVvSMx4uUsw8ttA/By2wC96wIKipR4cdW/aOjthHWvh0Mqqh3VbN0QGR7khu/faA/HWjbjQe06mhqIgiSxBgVJUp25O0gwsVs9jO0cjKMJD/Wmt6kNYm9l4FFuITrV84CHo+2dpq5oupXHc/eeIDO3EA8SHmLvpVQMaeXPY8sqRnp2AV777j9tiNw0vl2tC5EALZHIOwqSxBoUJElNIBYK0DtUPdVLkVKFuDuPkJ5TwHezntn3sYl4e9tZ/HTqHt9NqXU61vPAWz3rAwB+iqsd7++KgzeQlV+Epr7O2DS+HZxktXNmAwqSPKMgSaxBQZLUNJM2n8Yr35zA3kvmJ1yvCVQq9VyQgDr0kIr3ctsAcBxw4nYmEjNMT3Zek3Rr4IlgD3vMH9y01oZIgIIk74qKikz+mxBTNH2E+gqpKdoVX0hw7EYGzy15NtdSc/Akrwj2EiFa1K3dUxzxxd/VDt0bqi9O+vl0za9KDgjzxcH3eqJDLf/Dg4Ikz6giSaxBFUlS03QtngT95K1MKJTGEy7XFCduZwJQB2Nae7zyjGynXrHpl/j7Nbq/aNjCHJn008AzCpLEGhQkSU3T3N8FLnZi5MgVOH//Cd/NKbeTxUGSTmtXrt6h3vBwkOBhjhz/3srkuzlWY4xh6rYz+D42EYWKmh+ELUFBkmcUJIk1KEiSmkYo4NClgTp81dTT20oVw3/FQdIWJs/mk0QkwMIhzfHbW53RvaFlS3pWJ4cTHuLvCylYtPsqHj6Vl/2AWoCCJM8oSBJrUJAkNVHXBupxb//erJlB8kZ6DrILFHCUitDcz5nv5tR6A1v4IjzIrUZOTP5FTAIAYFznYPgbrKdeW9W+CY1qGAqSxBoUJElN1K24snQ26QmeyhU1bi69Jj7O+Hf2c7jzMBciGh9ZpXQnLa/unsoVuHA/CwAwsVsIz62pOjXrp7kWoiBJrEFBktREAe7qKVBaB7rBroauv+3vamczFabqIPOpHMtjEnAm6Ql2vd2lRgT4hLQcAICXk9SmVj6q/t+ZWo6CJLEUY4yCJKmxxncJQasAV5u4ipU8O3uJCHsupeJqSjb+vpjCd3Msci1FHSQb+xivu16bUZDkGQVJYimVquQKQOorhFSNyw+y8MamU/jh5F2+m2JT7CRCvNElGACw6p+bUKnMr3lfXVxPzQYANKEgSaoSBUliKeorpKbbfTEFs369gJSsfJP3K5Qq5Bcqq7hVpfvv9iMcupaOQ9fS+W6KzRnTKRhOUhES0p4i5mqa0f05BdVrYQZ7qQh+LjI08bGtC7IoSPKMwgGxlG7/oJVtSE207uhtbD99D/tMLJd4M/0pui39B32WH0FmNZo25ey9JwCANoGuvLbDFrnYifF65yAAwNeHboIxdVVSqWKY+fM5tFoYg1+q0Qo4s/o3QWxUb7zUxp/vplQpq4KkQqHA3LlzERISAjs7O9SrVw8LFy7UO+VGrENLJBJL6fYP+qOD1EQRzbwBAJ/9fRV/nEvWu69QoUJKVgGSn+RjefEUKtXB2aTHAIDWgW48t8Q2vdElBHZiIS4mZ+HojQwoVQwf/HIeO84kQ6liWLT7Kp7kFfLdTD015SrzimJVkFyyZAnWrl2Lr7/+GlevXsXSpUvx+eefY+XKlZXVvlqPKpLEUtRXSE03qVs9DGnlB4WKYfr2c9hyIlF7X1M/Z3w2tDkA4Me4JFxNyeaplSXScwpw/3E+OA60vjZPPBylGN0hEACw/uht/G/PVew4mwyhgIOPswxP8oqw4sANnluprpLaKquC5IkTJzBkyBAMHDgQwcHBGD58OCIiInD69OnKal+tR+GAWIr6CqnpxEIBvnilFV7vFATGgHl/XMaULfHa+1/rGITnw3ygYsCnf13Rnsrky7mkJwCARl5OcJKJeW2LLXuzez1M7lEPy0e0xIh2gfBzkeHLka3wfy+3BABsOXkXtx4+5bWN3x2/jbafxeCrg/yH2qpmVZDs2rUrDh48iIQE9WmH8+fP4/jx43j++efNPkYulyM7O1vvi5SgcEAsRX2F1AYCAYcFLzTDtN4NAQBHbzzE6cRH2vujBoRCIhIg9lYm9l8xvsCiKmnGR7am8ZG88naWIWpAKLycZGjg5YhD7/fEoBZ+6NrQEy+H18X8wU0R5G7PaxuvpeYg42n1OsVeVayakHzWrFnIyspCkyZNIBQKoVQqsWjRIowaNcrsY6Kjo7FgwYJnbmhtReGAWIr6CqktOI7DjL6NUNfNDiduZyJAJwQEuNtjUrcQrPrnFhbvvoqejetAKuJnEvP8QiWkIgEFyWpGpjOp/efFVUm+XU+1zTkkASuD5Pbt2/HDDz9g27ZtaNasGc6dO4fp06fDz88PY8eONfmYqKgozJw5U3s7OzsbAQEBz9bqWoTCAbEU9RVS27zcNgAvtzX+fRDZswGO38zEG12CISle0WTVPzchFQnwUpu6cHeQVEn7PnmhGT56PhQqnk+xE8tcSs7Cb2fuw04shEwsROf6Hmgb7F7pr6tQqnAjXX1q3dbmkASsDJIffPABZs+ejZEjRwIAwsLCcPfuXURHR5sNklKpFFKp9NlbWktROCCWor5CbIWDVITfIzvrXf365cEbKFSokJZdgDkDm1ZZWyQimiWvJvjnejrm/3EZSY/ytNvWHxXh/PwICCp5NaXEzDwUKlSwlwgR4MbvKXY+WBUk8/LyIBDo/1AJhUKa/ucZUDgglqK+QmyJbohkjKGFvwtO332Mx3lVM02aSsUqPYCQiuPlJMWwNnWRX6RETkERtv6XhBy5AgoVg6SSv4+a09oNvZ1sss9YFSQHDx6MRYsWITAwEM2aNcPZs2exfPlyvPHGG5XVvlqPwgGxFPUVYqs4jkP/5j44ffdxlU2zMuu3C7hwPwszIxqhXzOfKnlNUn7N/FzQzE89RVNeoQJb/0sCUDXT8miXRvS2vdPagJVBcuXKlZg3bx4iIyORnp4OPz8/TJ48GR9//HFlta/Wo3BALEUr2xBbJiiuUCqqKEjGJz3G7Ye52jGapOYQ6lQFFSoVgMq9WMvfzQ6d6nkgPMg2J623Kkg6OTlhxYoVWLFiRSU1x/bQyjbEUrSyDbFlIqE6HCirYCjVk7xC3H6YCwBoFeBa6a9HKpZYIMDSYS0gFHBVMsZ1RLtAjGgXWOmvU11ZFSRJxaOKJLEU9RViyzRVJoXSdEVy+6kk3MnIw6z+jZ95ibpzxfNHhng6wK2KrhAnFUcg4PBKO5odpqpQkOQZhQNiKeorxJb5OMvQIcQdjcyMQ5v120UAQN+mXggPerYpX84Wr2jTmqqRpAy5cgVUjNn0ykcUJHlG4YBYivoKsWW9Q73RO9S7zP2eVMBV3bSiTc13NOEhChUqdGngCTuJ/hjJvEIFipQMMrHgmSe733X+AWbvuIihrfywYmTrZ3qumoqCJM8oHBBLUV8hpGzPepWuSsVwLukxAKB1oG1ePFEbvPVDPHILlTj6QS8EeujP7dj0433afyf+b+Azvc614ql/PB1td75suhyNZxQOiKWor/Bj9erVCAkJgUwmQ3h4OI4dO1bq/qtWrUJoaCjs7OzQuHFjbN682WifFStWoHHjxrCzs0NAQABmzJiBgoKCyjoEm/Ksq97kyBXoVN8D7YPdbXK5u9pCO6a2ki/OupOhviirobdjpb5OdUYVSZ5ROCCWor5S9bZv347p06dj9erV6NKlC7755hsMGDAAV65cQWCg8VWaa9asQVRUFNavX4927dohLi4OkyZNgpubGwYPHgwA2Lp1K2bPno0NGzagc+fOSEhIwLhx4wAAX3zxRVUeXo1y8GoaPvj1AloFuGLDuHZ69zHG0LepN1QqhkbPGP5c7MT4ZkzbZ3oOwj9R8bRNlT2P5MMcOQDAy1lWqa9TnVGQ5BmFA2Ip6itVb/ny5ZgwYQImTpwIQF1J3LdvH9asWYPo6Gij/bds2YLJkydjxIgRAIB69erh5MmTWLJkiTZInjhxAl26dMHo0aMBAMHBwRg1ahTi4uKq6KhqJoWK4VFuIbLyjcdAchyH9a9T+CMlSiqSlRwkn6qDZB06tU34QuGAWIomJK9ahYWFiI+PR0REhN72iIgIxMbGmnyMXC6HTKZfmbCzs0NcXJz2e9a1a1fEx8drg+Pt27exe/duDBxofqyWXC5Hdna23petEZYxIblKxVBQpIRC+WynMouUKjBWNZOek8ojEmjmHa2876Wq+I8bAKjjREGS8ISCJLGUbv9gjNEa95UsIyMDSqUS3t76Vwp7e3sjNTXV5GP69euHb7/9FvHx8WCM4fTp09iwYQOKioqQkZEBABg5ciQ+/fRTdO3aFWKxGPXr10evXr0we/Zss22Jjo6Gi4uL9isgwPbmyBOWMSH5iHUn0GTeXhy4mvZMr7P28C00nrsXi/6+8kzPQ/hVFRXJx3mF2qD6rGNzazIKkjyjlW2IpQz7B/3hUTUMJ7dmjJmd8HrevHkYMGAAOnbsCLFYjCFDhmjHPwqF6mlGDh8+jEWLFmH16tU4c+YMduzYgb/++guffvqp2TZERUUhKytL+3Xv3r2KObgaRFTKhORZ+UU4lai+0jqvUPlMr5PxVI5CpapKVkQhlaekIll5f3AzAC+H18WgFr4Q2/BSmjRGkmdUkSSWMuwfCoUCEont/hVc2Tw9PSEUCo2qj+np6UZVSg07Ozts2LAB33zzDdLS0uDr64t169bByckJnp6eANRhc8yYMdpxl2FhYcjNzcWbb76JOXPmQCAw/oUklUohldruqTOgpMJk6lSl7rZnPZWpGfNmy9O51AbT+jTEU7kSAW72Rvc9H+aD3RdT0eQZL8zydJTi85dbPtNz1AYUJHlGQZJYylSQJJVHIpEgPDwcMTExePHFF7XbY2JiMGTIkFIfKxaLUbduXQDATz/9hEGDBmkDYl5enlFYFAqFYIzR2LxSaMZImgqKulO8POupzIwcGvNWG7zYuq7Z+1a/Gl6FLan9KEjyjIIksRQFyao3c+ZMjBkzBm3btkWnTp2wbt06JCUlYcqUKQDUp5yTk5O1c0UmJCQgLi4OHTp0wOPHj7F8+XJcunQJ33//vfY5Bw8ejOXLl6N169bo0KEDbt68iXnz5uGFF17Qnv4mxpxkYrSo6wJ/Vzuj+3TDZdEzXmyTQRVJYqGncgWEHGe0co6toSDJMwqSxFIUJKveiBEjkJmZiYULFyIlJQXNmzfH7t27ERQUBABISUlBUlKSdn+lUolly5bh+vXrEIvF6NWrF2JjYxEcHKzdZ+7cueA4DnPnzkVycjLq1KmDwYMHY9GiRVV9eDVKUz9n/Pl2V5P36Y6bLFQ8W5CkU9u1w6XkLGTnF6GJr7PRhTByhRICjoNIwJkd72yJlYdu4JsjtzG5ez1EPR/6rE2usShI8oyCJLEUBUl+REZGIjIy0uR9mzZt0rsdGhqKs2fPlvp8IpEI8+fPx/z58yuqiTZPvyJZ/lPbBUVK5BSof67o1HbNNvf3Szh37wnWv94WfZvqj2kO//QAnsrV3+dnWSJRMxm5q71tj1WnIMkzCpLEUhQkCTFNd1xksIfxxRWWkhep0L+ZDx7nFcJZRr8ea7LSrtquqLklM56qx9N6OlKQJDyiIEksRUGS2LLEjFy8+u1/cJKJsHd6d737ZGIBujX0hL1EiAFhvuV+DRd7MdaOoQsxaoPS5pEUlP9stp6M4oqkp41XrylI8oyCJLGUYf+geUeJLVExhuQn+SYrhXXd7LFlQgceWkWqK5HQ/FX+ggpKkrQ8oprtzqBZTVCQJJaiiiSxZaLiKZPKOi35LFMo0fKItYewuL+YmsBe8AwX2GjQ8oglKEjyjFa2IZailW2ILdMskWhunsivD91A/Y92Y+7vl8r9GmsP30KjuXtoecRaoLS1tnULkuX9w4GWRyxBp7Z5RhVJYimqSBJbVtqE5GeSHuP/9icAeLZ5JDOeylGkZLQ8Yi1Q+hjJkiSpVDHtaXBrMACvtK2L/CKVTS+PCFCQ5B0FSWIpCpLElpUWDHTnjnyW6X9oDsnaY1ibumgX7IZWAa5G9/UO9cLPp+/D3UEChYpBVI75xD0dpVg6nJZHBChI8o6CJLEUBUliy0Q65yNVKqZ3wYRulbLwWSqStDxirdG/uY/Z+5YOb0khsAJRkOSRSqU/sJuCASkNBUliy8QiARp6OUIo4KBkDAKUBEndKuWzrGxDyyMSS+UUFEEo4GAvoRhF7wCPKBgQa1B/IbbMUSpCzMweJu/TnXT6WcZIalYqoSBZ8917lIeMp3L4utjBx0VW4c//9aGb+OYoLY8I0FXbvKJgQKxB/YUQ03SneClvkCwoUiJHTssj1hZfH7qJF1fH4rcz943ua/NpDIJn/43g2X/j3qO8cj2/ZjytrS+PCFBFklcUDIg1qL8QYpruGMnm/i7leg55kQoDmtPyiLWFsJQJyYt0hj8UFCnL9fy0PGIJ+mnhEQUDYg1a2YbYMsYY+q04CoWK4dcpnfXm7nO2E6NNoCtCfZ0RNaB8pxld7MVY8xotj1hbiEq5yl9RARdn0fKIJShI8oiCJLEG9RdiyziOw62HuVCqmNHp6y4NPNGlgSdPLSPVkXa6KBNBUbdKWdZ0UYwx/Hn+ARp6OaGpn7N2Oy2PWILGSPLIsKJEFSZSGlrZhti60iYlt0Z6ToHRtkIFLY9Ym5S2so1C5+Kssq7y//1cMqb9dA6jvz2p3UbLI+qjIMkjqjARa1B/IbZOWEo4OHfvCcI+2YeIL46U+hwJaTnouPggpmyJ13uetUduoeEcWh6xttCutW3QV1QqBt1NZV2ctf7oHQDAk7wipGap/wCh5RH1UZDkEQUDYg3qL8TWmRv39lv8fQxd9S9yChR4WlD6z8XGfxOhYgADg1yhhKr4uTKeyqFQMUjLs8wJqXbMVSSVBlXn0iqSKhXD4JZ+2tun7z4CoF4ecUTbALzQ0s/ml0cEKEjyioIBsQb1F2LrSq7E1f/ln1tY8rNQWMqYt8e5hdh5Vj0dTMyVNIR9sh83Hz4FUDKHJJ2qrB061/fA9D4N0aNxHb3tjAHdG6m31avjADuJ+T8cBAIOb/Wsj9c7BQEATic+BqCeZ3TJ8Bb4alTrSmp9zUIX2/DIMAgwxqBSqSAQUL4nxihIEltnriKpO49kocL8dC4/nkpCQZEKzfyc4SQT4eTtRzid+BiNvJ1oVZtapnMDT3Q2cQGWRCTA5jfaW/Vc7YLdsfnEXW1FkuijxMIjTRCw9/SDNDAMQicPCgfELIVCAaGTB5wahFNfITbJ39UOge722otuNCy5CrdIqcLm2LsAgDe6hKBdsDsA4HSiOhzQvIBE1y+n7+HvCylQKFVoG+yGOk5SBHs4QKViyCkoQq6cPn81qCLJI4VCAccWfeHe7x1wAgGYSoXtp5IwpksDvptGqqGnXi3g330OOIEAbioVzmU/5LtJhFSpP97uanK7QlX2yjZ7LqUiNbsAno5SDGrpi5O31QHy9F316Uo6tV27PMkrRFq2HI4yEfxd7ax6bEGREv/bcw2ZuYVY+1o4+jf3QdxHvcEV/wGz8tBNrDt6G5N71Cv3vKW1CVUkeZSWI9eGSADgBALM/+s6UrLyeW4ZqW5SsvLxNHSwXl85mO1FfYUQ6I+ZVKiY9gIaXb+cvgcAeK1jIKQiIVoHuoLjgKRHeUjKzMPT4goTTTBdO/x2Jhn9VhzF0r3X9Lan5xSg2cd7ETz7b3Rf+g92mFhC8c/zD5CZWwg/Fxn6hHoBgDZEAiWTkbvR8ogAqCLJq/tZhdpgoKFiQGJGHnxdrPsLitRudzJyAU6/rzBw1FcIAaBbhOxYzx0KFYNEoH/6e+1r4fjtzH0MaO4LAHCWidHExxlXU7Lx760MPB/mg8e5RXCS0q/F2qC08bS5hepxtEmP8vAkz3j+5k3/JgIAXu8cDJHOVdmMMTzMkWsnI6fxtGr0E8OjOlIGplLphUkBBwR72vPYKlIdhXg6AEylFyY5MOorxKZM3XYGiRm5WPxiGFoGuGq3ezhKEOrrjIFhPnj7uYYmH+sgFeH1TsF629oGueFqSjZupD3F6ldpecTaRDvnqMGYWcPpgAyHQiiUKlxJyQYAvNjaX7s9+Uk+hnz9L/ILFfB3U//xTsMg1ChI8shZrMKjfSvh0e8dQCAAUykxq28IVZiIEV8XOwjit0PZ5hVwAiGYSonOkrvUV4hNuZn2FNfTcpBjMFfkax2D8FrHIKufr0ejOniUV4jwILeKaiKpJsxWJFWlzyMp17ntYifW/tvHWQa5QoncQiUS0tRTRtGFWWoUJHlUVFSEpxdiUN++ELcfPkVeeiL6T43nu1mkmlLeOIbkuL1o1bUvzh2PQcg7k/luEiFVSltlsnIpw6MJD/HvzQy0DXZH36be2u19mnqjT1NvFCpUUKkYBAanw0nNVbIKkn5QNLxtWJEsKCqZPkqic1pbKODQJtANRxJKLnKkdbbV6GIbHmmmb5Eo88DSrkOZk0lTuhCzFAoFlDmZcJGnU18hNklkZkJyjR6f/4PWC/fj3qM8ve1xdx7hm6O38e/NDJOPW3vkFhrN3YPP/qLlEWsLoaUVSYNT35qKpEQoMPrDoq1O5ZrjaHlEDapI8kgTBEQiEUQikd42Qgxp+oZMJtO7TYit0IYDg1/+Kw4k4PezybibqQ6QcqPTleoqk1RkXDthjCHuziMoVAwyMS2PWFuYW5fdsO8YViR9nGU493Ffk0snti2eexQAXmjpp3chji2jd4FHFCSJNShI8mP16tUICQmBTCZDeHg4jh07Vur+q1atQmhoKOzs7NC4cWNs3rzZaJ8nT55g6tSp8PX1hUwmQ2hoKHbv3l1Zh1BrmFs/OeOpHImZJVVIw3CgCZamguS2uCQcL65U0sUTtUcDL0dM7l5Pb61sAJCJhWhfHAjreTrAzV6sd79AwMHVXgIvZ5nRc7YKcNX2wfcjGldSy2seqkjyiIIksQYFyaq3fft2TJ8+HatXr0aXLl3wzTffYMCAAbhy5QoCAwON9l+zZg2ioqKwfv16tGvXDnFxcZg0aRLc3NwwePBgAEBhYSH69u0LLy8v/Prrr6hbty7u3bsHJyenqj68GsfcGMmyrsSVFxUHSRMVx1Y6V3/Tqcrao5mfC5r5uRhtb+DliJ+ndCrXc9pJhGjm74Lz954g/u5jBLjTrBkABUleUZAk1qAgWfWWL1+OCRMmYOLEiQCAFStWYN++fVizZg2io6ON9t+yZQsmT56MESNGAADq1auHkydPYsmSJdoguWHDBjx69AixsbEQi9XVkKAg6684tkWudhJ4OkohMph/t6zTlQWlnNpu4uOs/Ted2ia3Hj7Ft8fuoK6bHab2Ml5l7qXW/ugQ4o6G3o48tK56oiDJIwqSxBqavmFnp57yp6jIeCJdUnEKCwsRHx+P2bNn622PiIhAbGysycfI5XJt0News7NDXFwcioqKIBaL8eeff6JTp06YOnUq/vjjD9SpUwejR4/GrFmzIBSaDjJyuRxyuVx7Ozs7+xmPrmZaO8b0XI+GFclChcEFFKVUJIUCDotebI5Tdx6hZ+M6FdRSwreCIiUe5sghFHDws2KJxOTH+fgxLgmhvs4mg+TYzsEV2MragcZI8kgTDMRisbYyQUGSmGMYJKmvVK6MjAwolUp4e3vrbff29kZqaqrJx/Tr1w/ffvst4uPjwRjD6dOnsWHDBhQVFSEjQz0O7/bt2/j111+hVCqxe/duzJ07F8uWLcOiRYvMtiU6OhouLi7ar4CAgIo70FrA8FR3odEYSXVFUmaiIgkAr3YIwoqRrSGmiydqjVOJj9Bt6T94Y9Mpve0nbmWi7WcHEDz7b/RfcRSf/HlZ7/7SxtMS06giySOqSBJLqVQqqIqnPKFT21VLd41dQH2Vr+E2jXnz5iE1NRUdO3YEYwze3t4YN24cli5dqq02qlQqeHl5Yd26dRAKhQgPD8eDBw/w+eef4+OPPzb5vFFRUZg5c6b2dnZ2NoVJHbpTurSo6wJ7iX7lcfFLYcjKL4K3k/EFFKR2MnfVdoFCiYziJQ6vpeYYVSs180jKxBQkLUVBkkcUJImllMqSSXIpSFYNT09PCIVCo+pjenq6UZVSw87ODhs2bMA333yDtLQ0+Pr6Yt26dXBycoKnpycAwNfXF2KxWO80dmhoKFJTU1FYWAiJxPiCD6lUCqmUrij+IiYBsbcyMKFrCPoXr5kNqCeGDvawx7Q+DfFi67pGj/N1saNVoGyMZhyttdP/lFQkabyspShy80gzxk03SNK4N2KKbr+gIFk1JBIJwsPDERMTo7c9JiYGnTt3LvWxYrEYdevWhVAoxE8//YRBgwZBUPyLrUuXLrh586a2wgwACQkJ8PX1NRkiSYlbD5/iVOJjpGYV6G3/5IVmOPxBL5MhktgmcxOSG05mb7xEovkLs4hp9E7xiCqSxFK6/YKCZNWZOXMmvv32W2zYsAFXr17FjBkzkJSUhClTpgBQn3J+/fXXtfsnJCTghx9+wI0bNxAXF4eRI0fi0qVLWLx4sXaft956C5mZmZg2bRoSEhLw999/Y/HixZg6dWqVH19NY2795LJ8d/wOvjxwA8lP8iujWaQaMjfnqPHKNqaniqIr+C1Hp7Z5REGSWIqCJD9GjBiBzMxMLFy4ECkpKWjevDl2796tna4nJSUFSUlJ2v2VSiWWLVuG69evQywWo1evXoiNjUVwcLB2n4CAAOzfvx8zZsxAixYt4O/vj2nTpmHWrFlVfXg1jtDM6UqNeb9fwqFr6Xi/XyO96uSm2Du49ygf3Rp5wt+KK3hJzVVSkTRca7v8U0UR0yhI8oiCJLGUbr/QjJWjvlI1IiMjERkZafK+TZs26d0ODQ3F2bNny3zOTp064eTJkxXRPJuiuajasKo069cLuJichXuP85BToEB2vv7PRoGmykTj3mxGybrs+ts1YyTFQg5FSoYig6mixnYKxpBW/hQkrUBBkkcUJImlNP1CKBTSVFHEZmkqkiqDIHknMxdXUrIhKf7lbzTurfhKXCldiWsz3O0lGNMxCE4y/ZjjbCdGc39nCDkOqdkFRqsZOUhFcJBSNLKG1e9WcnIyZs2ahT179iA/Px+NGjXCd999h/Bw0xPFEvMoSBJLUV8hxPwYSc3pSjuxEIUKlYl5JGluQFvj5SzDp0ObG23v29QbfZuannWBlI9VQfLx48fo0qULevXqhT179sDLywu3bt2Cq6trJTWvdqNwQCxlqq/QFf7E1sjEAjhIhNrxbxq6QTIrv0hv3BtjTBsk6QIKUpY/ziXj4v0sPBfqhc71PfluTo1gVZBcsmQJAgICsHHjRu023UHkxDq0sg2xFPUVQoA5A5tizsCmRts1QVIzEblukJTrnOamiqTtUKoYHucVQqVi8HK2fCL6IwkPseNMMuo4SSlIWsiqIPnnn3+iX79+ePnll3HkyBH4+/sjMjISkyZNMvsYWiPWPKpIEktRXyHEPM2pbk3FsUhn0mn9IEkVSVuR+VSO9osPQijgcGvx89rtP8UlYfXhW2gd6Ip7j/IgEgjw85RO2vtpGIT1rHqnbt++jTVr1qBhw4bYt28fpkyZgnfffRebN282+xhaI9Y8CgfEUtRXCDFPM8m0n6sMDbwc4WZfcgGFg0SIv9/tit/e6gyx0PTSlqT20V0ikemsxf4kvwhJj/KQ8VSOM0lPcO7eE73HaeaRlNIwCItZVZFUqVRo27atdnLd1q1b4/Lly1izZo3epLy6aI1Y82hlG2IpU32FgiSxNb+fTcbOs8l4rokXxnYO1m53s5egjpMUb/VsgPAgN73HiIQCNPNzqeKWEr5plkgE1GGyZDqgkvG0gHpCcsYYOE59v2ZlG1pr23JWBUlfX180bao/PiU0NBS//fab2cfQGrHmUZWJWIr6CiHA3cw8HEl4iLpu+pOKb5/cycwjiK0S6lSfFSoGzagGzfhZO4lI735NtVpbkaRhEBazKkh26dIF169f19uWkJCgXeWBWIfCAbEU9RVCYFRVskR6dgF+ib8PN3sJRncIrKymkWpGpHNlv25/KalIllQci5QqiItnu6e1tq1n1Ts1Y8YMnDx5EosXL8bNmzexbds2rFu3jtaILScKB8RS1FcIAQRc6Wtt/3XhASK+OIJP/rys3XbvcT4+33cda4/cqpI2kupBd4oo3f6iMDi1DehPYE9TRVnPqopku3btsHPnTkRFRWHhwoUICQnBihUr8Oqrr1ZW+2o1CgfEUtRXCCmpMhlWJMdvjENOgQLtQtyRkPYUge4O2vuowmSbhFzpFUmJSACOAxiD3gT2G8a1Q65cAT9ak91iVq9sM2jQIAwaNKgy2mJzKBwQS1FfIUT/Slxd5+49weO8IrQNdgegHww0Y96owmRbBAIOw8PrQshx2iERAOBqL0Y9Twd4Okrh4SCBiun3JwqQ1qMFJXlE4YBYila2IcT8GEnDK3GL9E5VUkXSVv3fyy2NtkX2bIDIng0AAJN71K/qJtVKFCR5RKuVEEtRXyGkZIwkg5kgKVGHRVMr20hpOhdigWX7r4PjOEzoGgIXOzHfzakRKEjyiCqSxFLUVwgBXu0QiNc6Gs8SYngBhclT2zSdi83JL1SiSKWCg0RktD67OWsO34JCxTC6fSAFSQtRkOQRhQNiKeorhEA7abShkoqk+mdD9yrcAs2pbapI2pxO/zuIJ3lFODCzBxp4OQIAPt93DQevpmNC1xCcuJ2J5Mf5+HRoczTydoJCqdJZbpP6i6UoSPKIVrYhljLVV5RKpd6KDITYIsaY9pe/s0wEPxcZ6jiVLILRv7kPmvg4w9mOft3ZGlNX+T94UoBrqTnIyi/CuXtPcPthLh7nFgKgddnLi36yeERVJmIpU30FUIdJ3duE1Gbxdx9h/dE7aOjtiPciGgMAVAxwsRNDpWJoH+KO2Kjeeo/xcpLBy0nGR3MJzzSnsxWqkoCo+aNDKOAgEWrG1Kq36QdJqkhain4D8YiCJLGUuSCpUCgoSBKbkZYtx97LqXiU567dJhRwOD8/gsdWkepKs962/jySquL7OEhE+hdnFRSph0FIhAIILBxTSShI8oqCJLFUaUGSEFthbh7J0py4lYlrqdloGeCKNoFuldU0Ug2VVCRL+oum+igUCHSWRVTp/Z+qkdahd4tHFCSJpShIElKyWom5JRIfPMnHkFX/4uW1sdptey6lYMGuKzh8Lb1K2kiqD1NjJDX/Fgk4iIvnJdVUJOV0YVa5UEWSRxQkiaV0+4pQKDTaTogtEGonJC8Zy5ZTUITJW+IhFHBYNDQM5+890bviVjP9j5RWtrE52oqk0nitbaGAg6T4ghrNVf7BHg7YO72bVRVvQkGSVxQkiaV0+4pAIIBAIIBKpaKr/IlNEZkIBnKFCrG3MgGUVJKK9O6nlW1sVc/GddDE1xnuDhLtNjd7MXxdZHCQCmEnFsBOLNROby8TC9HEx5mfxtZgFCR5RKuVEEvp9hXN/+VyOfUXYlNMjZHUPVWpuQpXqWJQqhiEAg4FVJG0WXMGNjXa9uXI1tp/92/uW5XNqbXoTzQeUUWSWEq3r+j+n/oLsSWaMZK6QVL3VKVYp+poNO6NKpKkDDfTc/DVwRv4/Wwy302pUagiySMKksRSFCQJAdoGu+Pap/31lrtTKo0rkoB6mUSZWEhX4towxhhUDOAAi6bzuZaag+UxCegQ4o6hrf0rv4G1BP1k8YhWtiGW0u0ruv+nIElsiVDAQSYWaqdtAUommxbqXIULlFxAoQmSMjq1bXNGrDuJ+h/txt7LqdptM7efw4ur/8WZpMfYcvIuxm+Mw86z9wHorMtOfcUqVJHkEVUkiaWoIkmIadoxkkIBOI6Dp6N6eURV8faPBzXFo7xCNPOjiyhsjanpoq6m5uBqSjZy5QrcTMvBP9cform/CwCdddmpem0VCpI8oiBJLEVBkhD1PJH/t+867KVCfDY0DIB6iUSJSKA9rX16bh+9x7QMcK3qZpJqQmRiuiilXgVb3We01Wu6MKtcKHbziIIksRQFSf6sXr0aISEhkMlkCA8Px7Fjx0rdf9WqVQgNDYWdnR0aN26MzZs3m933p59+AsdxGDp0aAW3unbKlSuw42wydl8sOVXZ2McJCZ8NwMmPepfySGKLSptHUiQQaJdILFTSyjbPgiqSPKIgSSxFQZIf27dvx/Tp07F69Wp06dIF33zzDQYMGIArV64gMDDQaP81a9YgKioK69evR7t27RAXF4dJkybBzc0NgwcP1tv37t27eP/999GtW7eqOpwaT6ANBqoy9izx8+l7AAP6NfOBi724sppGqqHSVrbRrUgarrUto5VtrELvFk8YY1Aq1Z2WgiQpCwVJfixfvhwTJkzAxIkTERoaihUrViAgIABr1qwxuf+WLVswefJkjBgxAvXq1cPIkSMxYcIELFmyRG8/pVKJV199FQsWLEC9evXKbIdcLkd2drbely0yFQwMTfvpLF5eG4sbaTkAgM/+uoIPf7uAh0/lVdJGUn2YWmtboXuVf3HlsUih3lZSkaRT29agIMkTTYgEKEiSspkLknSVf+UpLCxEfHw8IiIi9LZHREQgNjbW5GPkcjlkMpneNjs7O8TFxel9rxYuXIg6depgwoQJFrUlOjoaLi4u2q+AgAArj6Z2MBUMrqfmYOL3pzD/j0sAgAv3s3Aq8TGe5Kvf75KrtunXna0RCUomqNfQrUhKDCqSYzsH4be3OuH1TkFV3NKajX6yeKIbGGllG1IWUyvb6G4nFS8jIwNKpRLe3t562729vZGammryMf369cO3336L+Ph4MMZw+vRpbNiwAUVFRcjIyAAA/Pvvv/juu++wfv16i9sSFRWFrKws7de9e/fKf2A1mKlgkJkrx4Gr6ThxW71MomYKoCKFCowxqjLZsOb+LugT6gV/VzvtNieZCM4yESQigbavaP4w8XWxQ3iQO4I8HHhpb01FYyR5ohsAqCJJykKntvnDcfoTGTPGjLZpzJs3D6mpqejYsSMYY/D29sa4ceOwdOlSCIVC5OTk4LXXXsP69evh6elpcRukUimkUukzHUdtUJwjoWSmKkzqO7VX4ipV2hAJlKzDTWzHWz3rA6ivty1mZg/tv+vXccTrnYItmqycmEc/WTyhIEmsQUGy6nl6ekIoFBpVH9PT042qlBp2dnbYsGED8vLykJiYiKSkJAQHB8PJyQmenp64desWEhMTMXjwYO3P/ebNm/Hnn39CJBLh1q1bVXFoNZamIslYyTyRCp21tgGUjHtTMr0gKaOKJDEgFHB6IXLf5VR8e+w2rqXa5hjk8qKKJE90A4BQKKRgQEpFQbLqSSQShIeHIyYmBi+++KJ2e0xMDIYMGVLqY8ViMerWrQtAPcXPoEGDIBAI0KRJE1y8eFFv37lz5yInJwdffvmlzY59tJSrnRhn5vWFkOOgKQprlkjUjJ/UnRtQs842x0Fv1RtCTPnl9H0cuJqG6JfC0MSHJrC3FAVJnmgG3gsEAggEArp4gpSKlkjkx8yZMzFmzBi0bdsWnTp1wrp165CUlIQpU6YAUI9dTE5O1s4VmZCQgLi4OHTo0AGPHz/G8uXLcenSJXz//fcAAJlMhubNm+u9hqurKwAYbSfGBAIO7g4SvW1GFUmdCyi0E0yLBGaHI5Daa8Guy9h6MglTezXAtD4NAQCvffsfGBi+Gtka9x7nY/3R2wjysMeH/Zto//CgeSStQ0GSJ1RhItag/sKPESNGIDMzEwsXLkRKSgqaN2+O3bt3IyhIfVVnSkoKkpKStPsrlUosW7YM169fh1gsRq9evRAbG4vg4GCejqD204yR1JyitJcI4ShV/3x4OErw7ett9cZUEtvBmHqsrEJnZZvYWxlQMXW/eZgjx98XU9CqePUjWpe9fChI8oSCAbEG9Rf+REZGIjIy0uR9mzZt0rsdGhqKs2fPWvX8hs9BzFOpGOb9cQkqxjBvUFPYS0TakKCpSK57va3eY/o0NT2eldR+muEORcXDH1QqBs0F/0LdeSQ1K9sUUUWyPChI8oSCAbEG9RdC1GMdt/6nrgC/H9EY9hIRXmjph4FhvihljnJio0omsFcHRd3KtEhQMv1PkdESiVSRtAYFSZ6YCwZKpbLU6UWIbaIJyQlRT8UkFHBQqpj2lDbHcRCZuZAmNasAsbcy4OkoRfdGdaqyqaQaMJzAXnf+UaGwZELyQoVBkKSpoqxCQZIn5oIBoA6TurcJoYokIWpCjoMSTG91G13fxybi4LV0vNTaHy52Ysz8+TzC/F0oSNogwyU1dfuMSG+tbfV27VrbVJG0CqUVnphbqURzHwVJootWtiFETSjgAGVJODia8BC/xN9H6wBXvNE1BDfTn+JowkO0DnBFqK8TABrzZqs0k9RrK5JK/SCpGSNZWHxq++vRbZArVyDY076KW1qzUVrhSWkVSQoHxBBVJAlRM6wy3cnIxa7zD6BiDG8gxOTKNnSq0jYFetihc30P1PNUL3moZAwysQBKFYNQryKp7ifhQW68tbUmoyDJEwqSxBoUJAlRExqsj2w4j6RYVLLWtmYeSTpVaZtebF0XL7auq73t7iDBtU8HaG+HeDrg0oJ+NFn9M6IgyRPDYCAUCo3uI0SDgiQhaoYVSc0VuUITE5IXaCaYpookMUEo4LRzjipVDFtOJEIqFmJYm7ra096kbBQkeWK4UolmhRuVSkVX4hIjtLINIWq73ukKDhw8HNUr3Jhb2aZQyXRWtqGKJCldQZESn+y6AgAY2sqf59bULBS5eWJYYdL9N4UDYogqkoSo+brYwcdFph3fZrTWts4k07TknW37+fQ9tFywHzO3nwOgng5q/MY4vPujetGAgiIlPvjlPKb/dBZP5SWfpVSNtA5VJHliLkgWFhZSOCBGKEgSYpqmIqkNksUBU6Vi6NfMBwHu9ghwp6twbZFCyZCVX6QNiU/lRfjn+kO42ZfMkvJL/H0AwNReDQAAYiGn7UvEMhQkeUIVSWINCpKEqK05fAvpOQUY1zkYQR4OUDHNqW11gBzfORhvdAnWLurQ0NuJt7YSfpmbR1IzLZDmjw4AyCkOm3RhlvUoSPKEgiSxBq1sQ4jar/H3cOthLiKa+iDIwwHvPNcQb3avpw2SAqomkWKGK9solPrjaYWCkpWScgrUn7F0YZb1KEjyhIIksQZVJAlR0wRGTSVSIhKYHdN2Nukx0rLlCPV1QpCHQ5W1kVQPmqUzlQZLJOqeuhYL1UHyqSZIUkXSahQkeWK4UonuvykcEEO0sg0haoZVJkNnkh5j3ZHbqFfHAclP8vHHuQeYOzAUE7vVq8pmkmqgpK+oiv9fXJEU6gZJAQqKVHgqV5/doQuzrEdBkidUkSTWoIokIWolVSZ1ONh59j5O3nqEPk290bepNx7myLH3cirCg9xQx1EKAJCKqcpki4ScwRhJpf6co0DJdFFBHg7YOK6d3rhJYhkKkjyhIEmsQUGSEDVtlal4vNvpxMfYfvoe/Fzt0Lepd8k8kgqa/sfWuTlI0CrAFQ281BdcKQ3mHAVKpvpxkIjQsZ5H1TeyFqAgyRMKksRSjDEKkoQU04QAzRhJpcHpSt31k7VrbVOQtEkd63ng96ldtLc7N/DEnejntX0GAP56p6veCjfEevTO8cRwpRLdf9OVuESXUqnU/puCJLF1RlfiFv9fwGmCpPr/hTpBUkantkkxjuP0xkh6FA9/uPXwKc7cfYwAd3uqTFqJgiRPqCJJLKXbHyhIElv3fy+3RKFCBS9nGQDj05WalW3o1DaxxsnbmZiz8xIimnpTkLQSBUmeUJAklqIgSUiJum76q9QYrmwj0Tm1XUBrbdu0s0mPMXXrGdR1s8fPUzrhTNJjfHfsDhp6O2J6n0YAgPVHb+N2Rq72Qhy6MMt6FCR5QkGSWIqCJCHmqQzGSEq0a20zfNCvMR7lFqJ+HZpD0hYpVQwPsgq0feLBk3z8fTEFHXPdtfvsu5yK03cfo2WAKwBARtVrq1GQ5AkFSWKp0oIkjacltuaPc8lISMtB36Y+aBXgqp0jUFORrF/HEVcX9odYyEFEU7nYNMPxtCXDIEr6hebirJyC4nkkaWUbq1GQ5AkFSWIpTX/gOA6C4g9A6ivEVu25mIq9l1Ph42KHVgGuWDq8JT4dooRD8VW3QgEHOwmdniQlgVFpsESi0MT0P7SyTflRkOQJrWxDLEV9hZASQs2E5MVj2lzsxICd2OS+B6+mQSwUoEM9dwoINsh8RVJ/ZRsAJWtt06ltq1GQ5AlVJImlqK8QUkJUxhKJeYUKzP39EgoVKvx1IQUAcHpuH0gdKUjaGsO1tg0vzAJKgmN+keYKf+on1qIgyRMKB8RS1FcIKaEJAZpwsOH4HSQ9ysPLbeuimZ8LGAN2nEnWewxVmWyTYV/RLKupv9a2+t8vtvZH71AvNCxeBYdYjoIkTygcEEtRXyGkhGFFcu+lVMQlPkKHEHc083PRjnnTRVUm2yQTC9HY2wmOsuLPS21F0vhim4bejhjUwq/qG1kLUJDkCa1sQyxVWl+hIElsjSYEqLSnK9VVJkFxwNQd/wYAHFdSdSK2xd/VDvtmdNfeHtMxCK+0DdCuggQAswc0wfS+jdRjbUm5PFO9Pzo6GhzHYfr06RXUHNtBVSZiKeor/Fq9ejVCQkIgk8kQHh6OY8eOlbr/qlWrEBoaCjs7OzRu3BibN2/Wu3/9+vXo1q0b3Nzc4Obmhj59+iAuLq4yD6FWMaxIGl5AwXGcdlJyQH1am+MoSBJAJBTAQSrSu6rfw1EKf1c7nEt6gr8vpCAlK5/HFtZM5Q6Sp06dwrp169CiRYuKbI/NoHBALEV9hT/bt2/H9OnTMWfOHJw9exbdunXDgAEDkJSUZHL/NWvWICoqCp988gkuX76MBQsWYOrUqdi1a5d2n8OHD2PUqFH4559/cOLECQQGBiIiIgLJyckmn5Pom9yjHv56pyte7RgIwPQFFLqnt+m0NrHEVwdvYOq2Mzib9ITvptQ45QqST58+xauvvor169fDzc2tottkEygcEEtRX+HP8uXLMWHCBEycOBGhoaFYsWIFAgICsGbNGpP7b9myBZMnT8aIESNQr149jBw5EhMmTMCSJUu0+2zduhWRkZFo1aoVmjRpgvXr10OlUuHgwYNVdVg1Wl03ezT3d4GXk+Fa27rj3kpCpYwmmLZZWflFeG7ZYfT4/B8oVQx7L6Xi/V/OY+fZ+9p9jiY8xGd/XUFc4iMAdGFWeZTrHZs6dSoGDhyIPn36lLmvXC5Hdna23hehcEAsV1pfofG0laewsBDx8fGIiIjQ2x4REYHY2FiTj5HL5ZDJZHrb7OzsEBcXZ/Z7lZeXh6KiIri7u5u8X/O89DlqWmkVyVHtAzGzbyNe2kX4x3HA7Ye5uJuZB6WK4fKDLPwafx/ndKqOZ5Oe4Nvjd7S3qYJtPasvtvnpp59w5swZnDp1yqL9o6OjsWDBAqsbVttRkCSWor7Cj4yMDCiVSnh7e+tt9/b2RmpqqsnH9OvXD99++y2GDh2KNm3aID4+Hhs2bEBRUREyMjLg6+tr9JjZs2fD39+/1D/M6XO0xH+3M3H67mOE+buge6M6JRVJnSrk3mndIRRycJCI9AImsS26F14pVcz0Vdsi/f5BSyRaz6p37N69e5g2bRp++OEHo7+6zYmKikJWVpb26969e+VqaG1Dq5UQS1Ff4ZfhhRqMMbMXb8ybNw8DBgxAx44dIRaLMWTIEIwbNw4AIBQaVzqWLl2KH3/8ETt27Cj1M5U+R0v8ezMDn++7joNX0wAAWyd2wD/v90SYv4t2HzcHCZxlYgqRNk73+69QqUz+0SExWI9dRhVJq1kVJOPj45Geno7w8HCIRCKIRCIcOXIEX331FUQiEZRKpdFjpFIpnJ2d9b4IVZmI5aiv8MPT0xNCodCo+pienm5UpdSws7PDhg0bkJeXh8TERCQlJSE4OBhOTk7w9PTU2/f//u//sHjxYuzfv7/Mixbpc7SEppqkqS75udohxNMBMrF+AEjPKUDszQxcS6VhALZKd9ysUsVMrrUtNgiSVJG0nlWntnv37o2LFy/qbRs/fjyaNGmCWbNmmfyLm5hG4YBYivoKPyQSCcLDwxETE4MXX3xRuz0mJgZDhgwp9bFisRh169YFoB4ONGjQIAh0fql9/vnn+Oyzz7Bv3z60bdu2cg6gljJc9s6UNYdv4cuDCSgoUqFLAw9sndixqppHqhHdgrRCxbQr24jNXOEP0MU25WFVkHRyckLz5s31tjk4OMDDw8NoOykdhQNiKeor/Jk5cybGjBmDtm3bolOnTli3bh2SkpIwZcoUAOpTzsnJydq5IhMSEhAXF4cOHTrg8ePHWL58OS5duoTvv/9e+5xLly7FvHnzsG3bNgQHB2srno6OjnB0dKz6g6xhNJNJayqSXx64AblCifFdQlDHSQoAiLmSioIidWigiydsF8dxEAm44hBpZoykTkVy6bAW8HSUVnk7azpa2YYntLINsRStbMOfESNGIDMzEwsXLkRKSgqaN2+O3bt3IygoCACQkpKiN6ekUqnEsmXLcP36dYjFYvTq1QuxsbEIDg7W7rN69WoUFhZi+PDheq81f/58fPLJJ1VxWDWa5gIKzco2G/69g6z8IrzUxl8bJHXDAU3/Y9uCPOyhKV6bGiOpmSqqc30PvNIuoMrbVxs8c5A8fPhwBTTD9lCViViK+gq/IiMjERkZafK+TZs26d0ODQ3F2bNnS32+xMTECmqZbRKaWdlGt8pEE5ITjYPv9dT+e+6gpngvorHeyjY9G3vhwMzucJTSEonlRRVJnlA4IJYqra8wxqBSqfTG3xFSmxmOkTRcIhGA0RKJhACAo1QER6l+7HGxE0MqEuDw9YeQpgrQq7EXT62ruShI8oSCJLFUaX0FUJ/6lkppXA+xDf2a+SDU1xnuDhIAuhVJ01fiUpAkZXmcV4gpP8RDIhQgYdEAvptT41CQ5AkFSWKpsoKkQqGgIElshrezDN7OJXNuKoqvxNWtSIp1T22L6dS2LXt9QxzSswuw6tU2+O/2I1xLzcbgln5oF6xeSer+4zws3XsdAP3RUV70rvGEgiSxlCVBkhBbpFIx7YUU+hVJ9b89HCTo2bgOH00j1cSNtBxcS81BfqES/1xPx+YTd3Ej7an2/rRsOf48/wAAzSFZXlSR5AmtVkIsVVpf0b2fEFtw6+FTHLn+ED4uMvRtWjIxvO7k03MHNsWH/ZrA2U4Eewn9mrNluhdnlT2elqrX5UE/YTyhiiSxlKm+IhAIwHEcGGPUX4hNufwgGwv/uoLO9T3Qv5kP9k3vDqWKwVFW8vOhGT9JiCY0KlUqnXkkdYdBlPybTm2XDwVJnlCQJJYy1Vc0t4uKiqi/EJsi0qkwCQQcGvs4mdzvRloOcguVCHK3hxsFS5ulrUgqS1a20Z9HksbTPiuK3zyhIEksVVqQ1L2fEFugWdmmtCUS/7mejr5fHMXQVf8i5mpaVTWNVEOaIQ/m1tqmqaKeHVUkeUJBkliKgiQhJUpOVTLkFSqw7uhtCDkObz/XAFxxyDyb9ES7P4UD22Z6jKTpyevf7F6vahtXS1CQ5AktkUgsZaqv6N6mIElsiVBnQvKncgVWHLgBjgPe6d1Qu49E59SljE5X2jQPRwm8naXaNbcBg6midCqS/Zv5VHn7agMKkjyhiiSxFFUkCSkhKuMqXIAmJCcltkzooP33Oi9HFBSp4OlUMmbWWSbCn293gVgoAMeZegZSFvoJ4wkFSWKpsoIkVbCJLRFyOlfhmhjzBtBa28Q0L2cZAj3s9aaEEgkFcLWTIOOpHLce5vLYupqLKpI8oSBJLEUVSUJKhPo64/s32sNRKjI55g3Qr0jKaJJpUoa/L6Zgyd5rGB5eF//3cku+m1PjUJDkCQVJYikKkoSUcHOQoEcj9Wo1N9PVK5QYVSRpkmlS7NO/ruDcvSd4t3dDXHmQjSf5hXitQxAC3O21+3x96AYAoEip4quZNRr9qcYTWtmGWMpUX9G9Tf2F2CpNRVIsNBgjqTPJtJczrUNvy26kP0X83cfIyJHjp1NJ+ObIbaTnyPX2yS1UAgDyi/9PrEMVSR6oVCowVnxKhiqSpAxUkSSkxOPcQuy/kgqJSIBG3urJyA0rkr1DvXHovR5wlIng6UhB0pbpThelGVNreHGWhoCutikXCpI80P3FT0GSlIWCJCElUrMLMOu3i6jjJMWRD3piZ2RnowDgLBPDWSY28wzElpiaR9LwDw8NypHlQ0GSBxQkiTUoSBJSQqhTYbKXiNA60M1oH6WK4WpKNmRiAep5OkJgJjiQ2s/UWtsiIVUkKxIFSR5QkCTWoCBJSImStZPNXxhxLTUbg1YeBwAkfDYAEgqSNku3IqnQrLVNFckKRUGSB7rz/tHKNqQstLINISV0x7wlP8nH3xcewMNBimHhdbX73M3M0/7b8EIcYlt0+4tSO++o6euMWwW4VlWzahW6apsHur/4BTodmoIBMYUqkoSU0K0wJWbkYvHua1h/7LbePqriixkBaNffJrbJTiKCk0wEoZklEgGgqa8zAKBh8cVbxDpUkeSBbjDQ/ZCjYEBMoZVtCCmhO0ZSYebiCZ0cSWxc9EthiH4pDADQrWEdKFQqeDvL9PZZMqwFCpVKNPCiIFkeFCR5QBUmYg3qL4SU0AZJxqA0M+atT6g3Atzt0MbEhTjEdjXwcjS5PayuSxW3pHahIMkDCgbEGtRfCCnhYifG2tfaQMBxKDKz1radRIgj7/eiq7UJqQIUJHlAK5UQa1B/IaSEVCRE/+a+AIA9F1MAGK+1DYBCJAEAbP3vLvZcTMWAMB+kZRVAKBBgco96kIlp6cyKQkGSB2VVmBhjUKlUehfiENtFFUlCTDM3RpIQjcSMXBy/mYH6dRzw/Ym7AIAJ3UJ4blXtQkGSB2UFA80+EomkSttFqicKkoSUUKoY/rrwACrGzJ7aJkRDM9WPXFEy76i5eSRJ+VCQ5AEFSWINCpKElGCMYdpP5wAAB2Z2x7aJHeBEyyESMzShUTdI0h8eFYvOnfLA0iBJCEBBkm+rV69GSEgIZDIZwsPDcezYsVL3X7VqFUJDQ2FnZ4fGjRtj8+bNRvv89ttvaNq0KaRSKZo2bYqdO3dWVvNrHd0Q4GYvQecGnnTVLTFLqA2SSu02qkhWLAqSPChrpRLdfQihlW34s337dkyfPh1z5szB2bNn0a1bNwwYMABJSUkm91+zZg2ioqLwySef4PLly1iwYAGmTp2KXbt2afc5ceIERowYgTFjxuD8+fMYM2YMXnnlFfz3339VdVg1Gsdx0OQApYomjCSl01Yki9QVSaGAo0nqKxgFSR6YqzDpXlxD4YBoUEWSP8uXL8eECRMwceJEhIaGYsWKFQgICMCaNWtM7r9lyxZMnjwZI0aMQL169TBy5EhMmDABS5Ys0e6zYsUK9O3bF1FRUWjSpAmioqLQu3dvrFixooqOqubTXKV9+UE2tpy8i+M3MnhuEamuhMVLZBYUVyTptHbFoyDJA3PBgOM4CgfECK1sw4/CwkLEx8cjIiJCb3tERARiY2NNPkYul0Mm0181w87ODnFxcdrv04kTJ4yes1+/fmafU/O82dnZel+2TBMGjt/MwLzfL2H76Xs8t4hUVyIBB5GA01av6bR2xaOLbXhgLhhotikUCgqSRIsqkvzIyMiAUqmEt7e33nZvb2+kpqaafEy/fv3w7bffYujQoWjTpg3i4+OxYcMGFBUVISMjA76+vkhNTbXqOQEgOjoaCxYsePaDqiUMx71ROCDmvNm9Pt7sXh9yhRIJqU/11mEnFYMqkjwoK0jq7kMIBUl+GY6nYoyZHWM1b948DBgwAB07doRYLMaQIUMwbtw4AIBQWDIBsjXPCQBRUVHIysrSft27Z9sVOKGJcW+ElEYqEiKsrgtaBrjy3ZRah4IkDyhIEmtQkOSHp6cnhEKhUaUwPT3dqKKoYWdnhw0bNiAvLw+JiYlISkpCcHAwnJyc4OnpCQDw8fGx6jkBQCqVwtnZWe/Lli16sTm+HNkK7o7qKdKoIkkIfyhI8sDckne62ygcEA1aIpEfEokE4eHhiImJ0dseExODzp07l/pYsViMunXrQigU4qeffsKgQYO0F9N16tTJ6Dn3799f5nOSEoNa+GFIK3/Yi9V/TNFyiMSc4zcyMGnzacz7/RLWHL6Fbf+ZnnGBlB+NkeQBVSSJNagiyZ+ZM2dizJgxaNu2LTp16oR169YhKSkJU6ZMAaA+5ZycnKydKzIhIQFxcXHo0KEDHj9+jOXLl+PSpUv4/vvvtc85bdo0dO/eHUuWLMGQIUPwxx9/4MCBAzh+/Dgvx1iTKVXqU9tUkSTmPMjKR8yVNLg7SPAotxD+rnYY3SGQ72bVKhQkeUBBkliDgiR/RowYgczMTCxcuBApKSlo3rw5du/ejaCgIABASkqK3pySSqUSy5Ytw/Xr1yEWi9GrVy/ExsYiODhYu0/nzp3x008/Ye7cuZg3bx7q16+P7du3o0OHDlV9eDXW8RsZeCovQkZuIQAaI0nMK5lHsvjCLCH1lYpGQZIHFCSJNShI8isyMhKRkZEm79u0aZPe7dDQUJw9e7bM5xw+fDiGDx9eEc2zSfP+uIQ7GblYMiwMzzVuiwB3e76bRKopocESifRHR8WjIMkDcyuV6G6juQGJBq1sQ4g+TRYI8nBAx3oe/DaGVGuayesVNI9kpaGLbXhAFUliKZVKBVY87xkFSULUNOGAlkgkZTGsQAoFFHsqGlUkeUBBklhKtx/QyjaEqGnCwanER0jNKkBTP2eE+tr2lEjENMMKJFUkKx4FSR5QkCSWsiRIUl8htkZzwcT2U/eQklWA9/o2oiBJTBIKDSuSFCQrGgVJHlCQJJaiIEmIMaMLKOhKXGJG94Z1kPDZAGQXFOFm+lPYS4RlP4hYhYIkDyhIEktRkCTEmNGULlRlImYIBRyEAg6ejlJ4Okr5bk6tRKNOeUAr2xBL6fYD3bWaAeorxHa92b0+/vdSGBr7OAEABKWsU04IqVxUkeQBVSSJpXT7Cmfwy5L6CrFVfZuq1yU/djMDSHpCFUliVmJGLlYcSEDG00L0beqNAHc7PNfE/Lr2xHoUJHlAQZJYivoKIeapiqf/EQrp5BoxLSu/CL+fewAAOH4zA72beFGQrGAUJHlA4YBYivoKIcauPMhGxlM57j3OA0BjJIl5xvNIUl+paBQkeUAr2xBLWdJXKEgSW7M8JgEHrqbhpTb+eLN7fbTwd+G7SaSaMlxbm9barngUJHlAVSZiKUv6Cv3RQWyNpgLZOtANL7T047k1pDozrFbTyjYVj95RHlCQJJaivkKIMc28kUqliueWkOrOMDjSMIiKRxVJHlA4IJaivkKIMU0YOH4zA97OMrQOdIOPi4znVpHqyLgiSUGyolFFkgcUDoilqK8QYkwTBg5cTcdbW8/g3L0n/DaIVFuGwZEqkhWPKpI8oHBALEV9hRBjVGUilvJ2luH8xxG4/yQP6dlyeDtT5bqiWVWRjI6ORrt27eDk5AQvLy8MHToU169fr6y21Vq0sg2xFPUVQozRuDdiKaGAg4u9GM38XNCriRea+jnz3aRax6ogeeTIEUydOhUnT55ETEwMFAoFIiIikJubW1ntq5WoykQsRX2FEGMDw3zx8aCm2ttUkSSEP1ad2t67d6/e7Y0bN8LLywvx8fHo3r17hTasNsuDBNLAMOTBeAF5CgdEl0KhgNDJA6xOQ6Rk5cPXxU57H/UVYqu6NvRE14ae2H7qHq6n5VBFkphVUKTEgl2XcTrxMcZ1CUYLf1eE1aV5RyvSM11sk5WVBQBwd3c3u49cLkd2drbely3bfioJl0JGwGdUNFbf88H2U0l691M4ILqO3lfAf8pG5LR7A13+d0ivv1BfIbZOoVJP/0MVSVKaH+Pu4Ub6U8zZeQl7LqXw3Zxap9xBkjGGmTNnomvXrmjevLnZ/aKjo+Hi4qL9CggIKO9L1ngpWfmI2nER4NRvOwOHj3ZcQkpWvnYfCgdEIyUrH9tuMHDF48FUDHr9hfoKsVX3H+fhVOIj3M5QD6ui1UqIOXTVduUrd5B8++23ceHCBfz444+l7hcVFYWsrCzt171798r7kjXenYxcqJj+NiVjSMzI096m1UqIxp2MXDDof+jp9hfqK8RWbf0vCS+vPQFfZxmWDAtDoLsD300i1ZSQo5VtKlu5pv9555138Oeff+Lo0aOoW7duqftKpVJIpcZjAW1RiKcDBBz0wqSQ4xDsaa+9TVUmohHi6QAOTC9M6vYX6ivEVmmqSn2bemNEu0CeW0OqM4GA0/u9S9XrimdVNGeM4e2338aOHTtw6NAhhISEVFa7aiVfFztEvxQGMPW4Hg4Mi19qThdQEJN8XewwxC8PTKUEoA6Ruv1F01dUKhVUKloqjtgOzelKheEpHkJMEOlUIWk8bcWzKkhOnToVP/zwA7Zt2wYnJyekpqYiNTUV+fn5ZT+YAABGtAuE18mVSN0WhU/aKI3+mqYgSXS1cs5D8to3EHRrJ47P7qXXX3SnBFIqlXw0jxBeaCqSh68/xOHr6ciV0+clMU83PNIYyYpnVZBcs2YNsrKy0LNnT/j6+mq/tm/fXlntq5VY3mPI712EpwPNDUhKp1AooMzJhIs8Xa9yDegHSeovxJZoxrklP8nHuI2nkJpdwHOLSHWmGx6pIlnxrBojyRidRqgItFoJsZQlfUV3P0JsgWFViapMpDQxM3vgYnIW8ouUCPOnOSQrGq21zQNarYRYypK+orsfIbbAsKpEVSZSGh8XGXxcaI3tykLXwfOAgiSxVGl9RSgUGu1HiC0ID3LDB/0aa2+LaEoXQnhDP308oCBJLFVaX+E4Thsmqb9UntWrVyMkJAQymQzh4eE4duxYqftv3boVLVu2hL29PXx9fTF+/HhkZmbq7bNixQo0btwYdnZ2CAgIwIwZM1BQQOP8LNUywBVTezWAZopAqkiS0nx18Ab6fXEU3xy5heQndHFwRaMgyQMKksRSpfUV3e3UXyrH9u3bMX36dMyZMwdnz55Ft27dMGDAACQlJZnc//jx43j99dcxYcIEXL58Gb/88gtOnTqFiRMnavfZunUrZs+ejfnz5+Pq1av47rvvsH37dkRFRVXVYdUKKhWDZtg+jZEkpfk1/j6up+Uges81nE58xHdzah0KkjzQVB5MXUAhkUgAgKZUIgBK7ysA9ZfKtnz5ckyYMAETJ05EaGgoVqxYgYCAAKxZs8bk/idPnkRwcDDeffddhISEoGvXrpg8eTJOnz6t3efEiRPo0qULRo8ejeDgYERERGDUqFF6+xiSy+XIzs7W+7JlWXlFOH//ifa2kCaZJqUQ6U3/Q7GnotE7WsXkcjnS0tIAAP7+/kb3+/n5AQDu379fpe0i1ZNmSVFTfQWg/lKZCgsLER8fj4iICL3tERERiI2NNfmYzp074/79+9i9ezcYY0hLS8Ovv/6KgQMHavfp2rUr4uPjERcXBwC4ffs2du/erbePoejoaLi4uGi/AgICKuAIa65D19Pw4mr19+CTwU0hEwnLeASxZUKa/qdSUZCsYvfu3QNjDHZ2dqhTp47R/cHBwQCAu3fv0molBImJiQBK+oUhzXbNfqTiZGRkQKlUwtvbW2+7t7c3UlNTTT6mc+fO2Lp1K0aMGAGJRAIfHx+4urpi5cqV2n1GjhyJTz/9FF27doVYLEb9+vXRq1cvzJ4922xboqKikJWVpf3S/IFhqzTzSHau74FxXUIgEdGvMmIeTUheueinr4rpBgOOM+7Q/v7+EAqFKCoqQkpKShW3jlQ3FCT5Z/hzyhgz+bMLAFeuXMG7776Ljz/+GPHx8di7dy/u3LmDKVOmaPc5fPgwFi1ahNWrV+PMmTPYsWMH/vrrL3z66adm2yCVSuHs7Kz3ZcuEHC2RSCynu742DYOoeDSPZBUrKxiIRCIEBAQgMTERiYmJZk9pktpPqVRqL+ooK0jevXu3ilplOzw9PSEUCo2qj+np6UZVSo3o6Gh06dIFH3zwAQCgRYsWcHBwQLdu3fDZZ5/B19cX8+bNw5gxY7QX4ISFhSE3Nxdvvvkm5syZAwGN4SqTpsIUd+cR4u48QvsQd55bRKozoc7PFFUkKx59YlWxsoKk7n1UZbJtDx48gEKhgEgk0o6FNER9pfJIJBKEh4cjJiZGb3tMTAw6d+5s8jF5eXlGQVAzRZNmZTBz+zDGaPUwC+mGgVHrT/LYElIT0BKJlYsqklWMgiSxlOb7HxgYqDf5uC7qK5Vr5syZGDNmDNq2bYtOnTph3bp1SEpK0p6qjoqKQnJyMjZv3gwAGDx4MCZNmoQ1a9agX79+SElJwfTp09G+fXvtHwODBw/G8uXL0bp1a3To0AE3b97EvHnz8MILL5j9PhN9uqcnKRiQsnw1qjX2XEyBRCRAgzqOfDen1qEgWcUoSBJLWdNX7t+/j6KiIrPTBJHyGTFiBDIzM7Fw4UKkpKSgefPm2L17N4KCggAAKSkpenNKjhs3Djk5Ofj666/x3nvvwdXVFc899xyWLFmi3Wfu3LngOA5z585FcnIy6tSpg8GDB2PRokVVfnw1lYguniBW8He1w8Ru9fhuRq1FQbKKWRIO3PzrQRoYhhvJGVXTKFItWdJXVDJnODUIR15aIu7fv4+QkJCqaZwNiYyMRGRkpMn7Nm3aZLTtnXfewTvvvGP2+UQiEebPn4/58+dXVBNtTqC7PZ4P88Hui6lUkSSEZzRGsgrJ5XI8ePAAgPlwsP1UEr646Q6fUdFIDHsD20+ZXkGD1H5lBcntp5LQdck/cB+2AP5TNmLz8ZtV1zhCeBTk4YAZfRoBoIokKduOM/cx8Ktj+CImATkFRXw3p9ahIFmFyppDMiUrH1E7LkI73J4T4KMdF5GSRauW2KLSgqSmr2hmP+EEAmy6LKe+QmyGZuofIV3lTsqw+2IKLj/IxpcHb+DBE1rTvqLRT2AVKmsOyTsZuTCcFk3JgMSMvCpoHaluSguSpvoKA0d9hdiEgiIlbqY/BUAVSVI2WtmmclGQrEJlnaoM8XSAYR8XcECwp33lNoxUO2XNIWmqr4CpqK8Qm3Az/Sne+fEsACCyV32eW0OqOxHNI1mpKEhWobKCpK+LHaJfCtOu2sBUSgzxy4Ovi10VtZBUF2XNIWmqr7jf3kd9hdgETVWpjpMUr3cK5rcxpNqjimTloiBZhSy5CndEu0Acn90LrR4dQfLaN+CZnVA1jSPViiVzSGr6yrwuzkhe+wYy43ZVYQsJ4Y8mDChpiURiAb3pomiJxApHQbIKWRIkAXW1qbW/A5Q5mTSXpI2ypq8MbNcQypxM7VyShNR2miD5KLcQN9JyeG4Nqe6oIlm5KEhWIUvDge4+FCRtkzV9xdvbGzKZDCqVCvfv36/chhFSDehWmDRjJQkxR8DpTmBPsaei0YTkVcSSOSR1UZC0bdYESY7jEBQUhOvXryMxMZEmJSe1npBOVRIrvNO7ASQiAdwdJLCX0DKkFY2CZBUpaw5JQ5oAcffuXahUKgjoryibYk2Q1OynCZKE1Hb6pyrps5GUrq6bPT4d2pzvZtRa9BNYRcqaQ9KQv78/hEIhioqKkJKSUsmtI9VNeYKk7uMIqc0cpCL4u6pnKKDpXAjhFwXJKmJtMBCJRAgICNB7LLENZc0haQoFSWJLnGVifPR8KAC6eIKU7WjCQ7zyzQks3XsNjNGV/hWNgmQVsTZI6u5L4cC2lDWHpCnUV4itUahUAKgiScr294UUxN15hNWHb/HdlFqJgmQVKU+QDAoK0nsssQ2WzCFpiPoKsSWMMSQ/Ua8rL7BgqBAhGpYMLSPWoSBZRagiSSz1LH2F5pIktkCuUGHp3usAgL5NvXluDSG2jYJkFaEgSSxVnr7i7e0NqVRKc0kSm6A7LnJoK38eW0IIoSBZBaydQ1KDgqRtKk+QFAgEdHqb2AyhzulJzVhJQgg/KEhWAWvnkNQwnEuS2IbyBEnd/SlIktpOoFOR1IyVJITwg4JkFbB2DkmNunXr0lySNoiCJCGW+/SvK3w3gRCbRivbVIELN5MgDQyDf8PGVj1OJBKhbsPmSM1TIf7qbfj701ig2k6pVOL+o1xIA8Ng72nZ1D8awcHBEDp54OyDXKRk5cPXxa6SWklI9cGBrsIlpRvbORg58iL6TKwkFCQr2fZTSfgq0Qs+o6JxgzFsP5WEEe0CLX4sXvgUPpwA0w5kId/F8seSmmndgUvwmbQenECAlzdfQ/RLYou/5w+dGsJ/ykZcEAjQ5X+HEP1SGPUXQojNa+rnjNWvhvPdjFqLTm1XopSsfETtuAho/mLmOHy04xJSssoe06N9LKf+FjFY/lhSM6Vk5WPpP/fBFa8drGKwqr/svG9XrscSUpM524n5bgIhNo2CZCW6k5ELlcFqTErGkJiRV6mPJTXTnYxcGC7eZU1/Ke9jCamJpvVuCADwcZHy3BJS3Z1NeoypW89geUwC302plShIVqIQTwfAYF1PIcch2NPeoscarvzFgVn0WFIzKR6ngBlcnf8s/UXIgfoLqbWUxX9piwT0a4yU7se4JPx9MQVfHbzBd1NqJfoJrET2KMTTf9aBqZQA1KFg8UvNLRrw6+tih+iXwrTzpTGVEqKzv8Dbif76rq1+WLcSj/atBJg6TJanv2jCJFMpMbaZlAaXk1rrSX4hAPVyiYQQ/tDFNpVo/fr1yDy1C16qTHy3/Q8EezpY9Yt9RLtAdG9UB1eSHmJYvx7ISknEnj2vYODAgZXYasKH9PR0bN68GXK5HD/831x41WuGYE/7cvWXaXMWYcfmtTjdszPwWp9KbDUh/PnhZBIAwElGYyQJ4RNVJCtJUVERvvzySwDA+5ET0Km+Z7mqQ74udugdFohJrw4HACxbtqxC20mqh9WrV0Mul6N9+/Z4oU83dKrvUe7+8tm7r0OZk4ldu3bh+vXrldBaQvgX7KEettGzseWLPBDb1Nzfhe8m1GoUJCvJL7/8gvv378PLywujR49+5ud75513IBQKcfT0BWzee5Kuxq1F8vPzsWrVKgDAzJkzrZq03pRGjRph8ODBAIDoFWsQeyuD+gupdTTrbSsMr0okxMDo9oGYOzAUf7/ble+m1EoUJCsBYwxLv14PaWAYxkfOgEwme+bnDAwMRI/xUfCfshEfH85El/8dUs8zSWq8VRu3IsfeF0FNWmLYsGEV8pzvvfceHFv0xT9OvTF6/X/UX57B6tWrERISAplMhvDwcBw7dqzU/bdu3YqWLVvC3t4evr6+GD9+PDIzM/X2efLkCaZOnQpfX1/IZDKEhoZi9+7dlXkYtU5WvgIA8CSviOeWkOpOJBRgYrd6aOZHlcnKQEGyEsz65g887joTPqOi8XNBWIX8Ak/Jysdtj461cp7AlKx8vapZWbdrkw2Hr+Hru97wGRUNbshn+O3sgwp53oYt28Gj/zu1sr9Upe3bt2P69OmYM2cOzp49i27dumHAgAFISjL9M338+HG8/vrrmDBhAi5fvoxffvkFp06dwsSJE7X7FBYWom/fvkhMTMSvv/6K69evY/369bRylZUynsoBABv/vcNzSwixbdX+YpuUrHzcychFiJUXqvBl/dZfsf221OgXePdGdZ6p/aXNE1jd3xfD76Hu7aMJDxG14yJUDBBwwIut/bHzbLLZ27P6N0FYXReTz2XqdnV24eY9LNxzw2jS+WftKwCQmJmnfV6N2tBfqrrty5cvx4QJE7RBcMWKFdi3bx/WrFmD6Ohoo/1PnjyJ4OBgvPvuuwCAkJAQTJ48GUuXLtXus2HDBjx69AixsbEQi9UXigQFBVXB0dROdGKbEH5V6yC5/VSSXsiIfikM3RvVqTa/ZAxt3LgR0xZ8Ca+Ri/S2V8QvcM08gbrDgZhKiSsXz4KhVZUff1m/7DW3LyZnYcmeayaDYfFRQLPyj4oBv8XfBzjzt6P3XIV6dV2Gjj4CnExlYDAdOg37C4Bq01eSkpIwbOxbQLdIve0VFfZM9RcwFR5m5/OyDrdu/wBg8R8WQ1v64ffzD/S+p1W17GNhYSHi4+Mxe/Zsve0RERGIjY01+ZjOnTtjzpw52L17NwYMGID09HT8+uuvejMt/Pnnn+jUqROmTp2KP/74A3Xq1MHo0aMxa9YsCIVCk88rl8shl8u1t7OzsyvgCAkh5NlV2yCpWSJQ84tQxYBZv10AB3XlRsABQ1v54fdzDywODpUVOpVKJRZ9sRqLV64HK8xXT0Kuc8GEpZNKl0YzT+BHOy5ByRjAVMi9/A8W4jlwJ/8zG7QrijVVxL4NXbA/Iau4UqAfFH+Nv29wMYnhrOtl3C7en4FDbIpK+1ymQqe6v3A6LYA2dFryR0ll9Zejpy5gTOR7SL2fCN+uKr3KYUX0FcC4vzCVCuCAd7efr/S+ApjvL4bfhwGhnth9JaOkrzDo/yFxNlnve1xRFVtLZGRkQKlUwtvbW2+7t7c3UlNTTT6mc+fO2Lp1K0aMGIGCggIoFAq88MILWLlypXaf27dv49ChQ3j11Vexe/du3LhxA1OnToVCocDHH39s8nmjo6OxYMGCiju4WsTftXpX2Amp7ThWxbO5Zmdnw8XFBVlZWXB2dja7X+ytDIxe/1+pz8UY0w8ljIHj1CEDQHHotKxaVVaQAIxD6dV7GTh5YBe+/SsWyjYj1KezGcOw8Lr4/ewDKBnTTipdUVWUlKx8JGbkQcgUeGV9nMHpSwYBx5U7WFtSVdR9X3Xfd93AZ/R9sYpu7DN1u4IwVXGbOXAAegbb4cjd/Ao7pW7Udx7mIvXmBXzx4z4keXct7isq9G/igZiEJ5XSVwB1f4lPfIx3fjyj/bkofgPAcRyYhT8PgOV9Rzc4al7L3PewPH3lx0kd0am+h9n7Lf2MKcuDBw/g7++P2NhYdOrUSbt90aJF2LJlC65du2b0mCtXrqBPnz6YMWMG+vXrh5SUFHzwwQdo164dvvvuOwDqq+oLCgpw584dbQVy+fLl+Pzzz5GSkmKyLaYqkgEBAc98jDVZ5NZ47L6YioVDmuH1TsF8N4eQWsfSz9JqW5E0eWrOgNEvII7TCziaf5uvVqlDJwegTwMnHLyVYzJI6FZROABNZFm4mu+sfj1VABA+Apwm0HEcfj/7ADsiOyGvUGX1pNJl8XWxg6+LHWJvZRiNgQM4vQru7N8uAlxxztM5BqPj44Cu/mIcv19Y/H4w+Bcl477IT/0ahkHRsFEG3wdrggFX/HAVU1fjhrb21wvhurcrlM57xwAcupNXanWz5JQ60CvEHocT8ywa16lbZWMqFeDTVaevCBCT8KTS+gqg7i/ujrkGIRIAOO3qnYbV29L6v4ADugVIcTRJXvzzwBCoSsNdzlv9fjFV8eEK9F7LHGtDZEVVbC3h6ekJoVBoVH1MT083qlJqREdHo0uXLvjggw8AAC1atICDgwO6deuGzz77DL6+vvD19YVYLNY7jR0aGorU1FQUFhZCIpEYPa9UKoVUSqta6VIo1R1YMw0QIYQf1TZIGp6aE0D9i6zcccLEKVLNczEA+29k6wUJ3VOwhuH0Sr6z9j7OxDqvSsaQV6gqtWryrCwJ2kz7H/1jMDo+Bhy9V6hzvBzuifxLfsmX+cvesqqhOhj6GVVruzeqg8SMPG2Qer9fY5O3LyQ/wdI913VCpp9B6Cy5bW1/MfVHicEG7ZEevJ1rtq8Yn77ntG9Nde4ruj8PpfV/FQMO3y3Q6yuJnLdOXxE8U/3Y+A8L4/5SVeM7JRIJwsPDERMTgxdffFG7PSYmBkOGDDH5mLy8PIhE+h+rmsCoOfnTpUsXbNu2DSqVCoLiPpGQkABfX1+TIZKYVqhULyVKKyQSwq9qGySBkiXfNKHiaMJDbbB81uBgyDBIlFYpKauKUhVVk2cN2mUdb6nHj7KqiPq//D/s3xgt6rqaDYqa49E9NlO3O9X3wAst/SwKnYb9hStuOGOw8L0yH46f5b0zVF37ijX9v6zj1e0vut+H8v5hUZVmzpyJMWPGoG3btujUqRPWrVuHpKQkTJkyBQAQFRWF5ORkbN68GQAwePBgTJo0CWvWrNGe2p4+fTrat28PPz8/AMBbb72FlStXYtq0aXjnnXdw48YNLF68WHulN7HM41z1WtsysekLlAghVaPajpE0RzNGUPNLRfe2ueBQ0aHTkGGwquhxbqUxd/wVfYwa5n7Zl/Z94fMKad12ALDojxLD2xXJFvqKqWPU7S8AKrWvVNQYSY3Vq1dj6dKlSElJQfPmzfHFF1+ge/fuAIBx48YhMTERhw8f1u6/cuVKrF27Fnfu3IGrqyuee+45LFmyRG+eyBMnTmDGjBk4d+4c/P39MWHChFKv2q7sY6yJ8goVuJH2FC3qujzzalCEEGOWfs7UuCBZFnPBobTQWVaQKE8VhS/lCdaW3DasKtYGZYVfzW1rTqmX1XdqQl+xtv9Xt58HWwhZtnCMhBB+2WyQtIalQaIqqiiVxZpjqK5VxerA2veqtPe9unqW/l+d+kp1+oypLLZwjIQQflGQJITYJFv4jLGFYySE8MvSzxlaa5sQQgghhJQLBUlCCCGEEFIu5QqSq1evRkhICGQyGcLDw3Hs2LGKbhchhBBCCKnmrA6S27dvx/Tp0zFnzhycPXsW3bp1w4ABA5CUlFQZ7SOEEEIIIdWU1UFy+fLlmDBhAiZOnIjQ0FCsWLECAQEBWLNmTWW0jxBCCCGEVFNWBcnCwkLEx8cjIiJCb3tERARiY2NNPkYulyM7O1vvixBCCCGE1HxWBcmMjAwolUp4e3vrbff29kZqaqrJx0RHR8PFxUX7FRAQUP7WEkIIIYSQaqNcF9sYLkfFGDO7RFVUVBSysrK0X/fu3SvPSxJCCCGEkGpGZM3Onp6eEAqFRtXH9PR0oyqlhlQqhVQq1d7WzH9Op7gJIZVB89lSxWstVCn6HCWEVDZLP0utCpISiQTh4eGIiYnBiy++qN0eExODIUOGWPQcOTk5AECnuAkhlSonJwcuLi58N6NS0OcoIaSqlPVZalWQBICZM2dizJgxaNu2LTp16oR169YhKSkJU6ZMsejxfn5+uHfvHpycnMyeDteVnZ2NgIAA3Lt3j5YCswC9X5aj98pyNem9YowhJycHfn5+fDel0lj7OQrUrO8h3+i9shy9V9apSe+XpZ+lVgfJESNGIDMzEwsXLkRKSgqaN2+O3bt3IygoyKLHCwQC1K1b19qXhbOzc7V/06sTer8sR++V5WrKe1VbK5Ea5f0cBWrO97A6oPfKcvReWaemvF+WfJZaHSQBIDIyEpGRkeV5KCGEEEIIqSVorW1CCCGEEFIu1T5ISqVSzJ8/X+/Kb2IevV+Wo/fKcvRe1Xz0PbQcvVeWo/fKOrXx/eJYbZ4jgxBCCCGEVJpqX5EkhBBCCCHVEwVJQsj/t3P/oE2tcRjHn2JsaksJqLSpiDFCoUoRa6KDFisodejiIiKKOFasprjoposms6AVixREoYsd6qQRNSiChUgwtuAfrH8QSxDBP4gUzO8Ocs/13FoTcy+cE/L9QIa+7zu8PA0PP9LmAABQEQZJAAAAVIRBEgAAABVhkAQAAEBFfD9Injt3TtFoVA0NDYrFYrp7967XV/JcMpnUhg0b1NzcrJaWFu3cuVNPnjxxnTEznTx5UsuWLdOiRYu0detWTU5OenRj/0gmk6qrq9Pg4KCzRlZub9++1b59+7RkyRI1NjZq3bp1ymazzj55VR96dC56tHL0aGk11aPmY6Ojo7Zw4UIbHh62qakpSyQS1tTUZK9evfL6ap7asWOHjYyM2OPHjy2Xy1lfX5+tWLHCvnz54pxJpVLW3NxsV69etXw+b7t377a2tjb79OmThzf31sTEhK1cudLWrl1riUTCWSerf3z48MEikYgdOHDAHjx4YNPT03bz5k17/vy5c4a8qgs9+mv0aGXo0dJqrUd9PUhu3LjR+vv7XWsdHR12/Phxj27kT4VCwSRZJpMxM7NisWjhcNhSqZRz5tu3bxYKhez8+fNeXdNTnz9/tvb2dkun09bT0+MUIFm5HTt2zLq7u+fdJ6/qQ4+Whx4tjR4tT631qG//tD07O6tsNqve3l7Xem9vr+7fv+/Rrfzp48ePkqTFixdLkqanpzUzM+PKLhgMqqenp2azO3TokPr6+rR9+3bXOlm5jY+PKx6Pa9euXWppaVFXV5eGh4edffKqLvRo+ejR0ujR8tRaj/p2kHz//r2+f/+u1tZW13pra6tmZmY8upX/mJmOHj2q7u5udXZ2SpKTD9n9MDo6qocPHyqZTM7ZIyu3Fy9eaGhoSO3t7bp+/br6+/t15MgRXbp0SRJ5VRt6tDz0aGn0aPlqrUcDXl+glLq6OtfPZjZnrZYNDAzo0aNHunfv3pw9spPevHmjRCKhGzduqKGhYd5zZPVDsVhUPB7X6dOnJUldXV2anJzU0NCQ9u/f75wjr+rC7+v36NHfo0f/TK31qG8/kVy6dKkWLFgwZzovFApzpvhadfjwYY2Pj+v27dtavny5sx4OhyWJ7CRls1kVCgXFYjEFAgEFAgFlMhmdOXNGgUDAyYOsfmhra9OaNWtca6tXr9br168l8d6qNvRoafRoafTon6m1HvXtIFlfX69YLKZ0Ou1aT6fT2rRpk0e38gcz08DAgMbGxnTr1i1Fo1HXfjQaVTgcdmU3OzurTCZTc9lt27ZN+XxeuVzOecXjce3du1e5XE6rVq0iq59s3rx5ziNQnj59qkgkIon3VrWhR+dHj5aPHv0zNdej3nzHpzx/P7bi4sWLNjU1ZYODg9bU1GQvX770+mqeOnjwoIVCIbtz5469e/fOeX39+tU5k0qlLBQK2djYmOXzeduzZ0/VPlrg//bztw3NyOpnExMTFggE7NSpU/bs2TO7cuWKNTY22uXLl50z5FVd6NFfo0f/G3p0frXWo74eJM3Mzp49a5FIxOrr6239+vXOoxlqmaRfvkZGRpwzxWLRTpw4YeFw2ILBoG3ZssXy+bx3l/aRfxcgWbldu3bNOjs7LRgMWkdHh124cMG1T17Vhx6dix79b+jR36ulHq0zM/Pms1AAAABUM9/+jyQAAAD8jUESAAAAFWGQBAAAQEUYJAEAAFARBkkAAABUhEESAAAAFWGQBAAAQEUYJAEAAFARBkkAAABUhEESAAAAFWGQBAAAQEX+Aq1aNuwGcXLDAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ist = 0\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4.))\n",
    "fig.suptitle('S0-S1 sNACV, with exact energy gaps')\n",
    "ax1.set_title('Norm')\n",
    "ax2.set_title('Colinearity')\n",
    "ax1.plot(np.sqrt( (dataset.nac[reorder,ist]**2).sum(axis=(1,2)) ), color='black')\n",
    "ax1.plot(np.sqrt( (spNv[reorder,ist]**2).sum(axis=(1,2)) ),'.')\n",
    "ax2.plot((spNv[reorder,ist]*dataset.nac[reorder,ist]).sum(axis=(1,2)) / (np.sqrt( (dataset.nac[reorder,ist]**2).sum(axis=(1,2)) )*np.sqrt( (spNv[reorder,ist]**2).sum(axis=(1,2)) ))  ,'--')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5117d5b7-7eb7-4896-824f-a791482443a4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x17ce7dc70>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ist = 0\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4.))\n",
    "fig.suptitle('S0-S1 sNACV, with ML energy gaps')\n",
    "ax1.set_title('Norm')\n",
    "ax2.set_title('Colinearity')\n",
    "ax1.plot(np.sqrt( (dataset.nac[reorder,ist]**2).sum(axis=(1,2)) ), color='black')\n",
    "ax1.plot(np.sqrt( (sNv[reorder,ist]**2).sum(axis=(1,2)) ),'.')\n",
    "ax2.plot((sNv[reorder,ist]*dataset.nac[reorder,ist]).sum(axis=(1,2)) / (np.sqrt( (dataset.nac[reorder,ist]**2).sum(axis=(1,2)) )*np.sqrt( (sNv[reorder,ist]**2).sum(axis=(1,2)) ))  ,'--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "968e434f-8b10-4798-b7ea-816c72eb6099",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1469122d0>,\n",
       " <matplotlib.lines.Line2D at 0x1469101a0>,\n",
       " <matplotlib.lines.Line2D at 0x146911d30>]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Energies, around S2/S1 CI\n",
    "idx = np.arange(3840,3875)\n",
    "plt.plot(dataset.energy[idx,0],color='royalblue')\n",
    "plt.plot(dataset.energy[idx,1],color='darkviolet')\n",
    "plt.plot(dataset.energy[idx,2],color='orange')\n",
    "plt.plot(Ev[idx],'--',color='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "48d7a4cd-184a-405c-aa36-17faa88f1a5d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x146b015e0>]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ist = 2\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4.))\n",
    "fig.suptitle('S1-S2 sNACV, with exact energy gaps')\n",
    "ax1.set_title('Norm')\n",
    "ax2.set_title('Colinearity')\n",
    "ax1.plot(np.sqrt( (dataset.nac[idx,ist]**2).sum(axis=(1,2)) ), color='black')\n",
    "ax1.plot(np.sqrt( (spNv[idx,ist]**2).sum(axis=(1,2)) ),'.')\n",
    "ax2.plot((spNv[idx,ist]*dataset.nac[idx,ist]).sum(axis=(1,2)) / (np.sqrt( (dataset.nac[idx,ist]**2).sum(axis=(1,2)) )*np.sqrt( (spNv[idx,ist]**2).sum(axis=(1,2)) ))  ,'--')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a0f671b3-7afe-4be6-97f1-21dfc64ca13e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x17d546600>]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ist = 2\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 4.))\n",
    "fig.suptitle('S0-S1 sNACV, with ML energy gaps')\n",
    "ax1.set_title('Norm')\n",
    "ax1.set_yscale('log')\n",
    "ax2.set_title('Colinearity')\n",
    "ax1.plot(np.sqrt( (dataset.nac[idx,ist]**2).sum(axis=(1,2)) ), color='black')\n",
    "ax1.plot(np.sqrt( (sNv[idx,ist]**2).sum(axis=(1,2)) ),'.')\n",
    "ax2.plot((sNv[idx,ist]*dataset.nac[idx,ist]).sum(axis=(1,2)) / (np.sqrt( (dataset.nac[idx,ist]**2).sum(axis=(1,2)) )*np.sqrt( (sNv[idx,ist]**2).sum(axis=(1,2)) ))  ,'--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1017b2f0-864d-4cf4-9528-f6b3305b5825",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/dp-ch2nh2p-dyad.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Program for training dyad ML
############################################################
############################################################

#!/usr/bin/env python
# coding: utf-8

# Requires:Latest version of jax, flax, optax
# set environmental variables for jax
# %env XLA_PYTHON_CLIENT_PREALLOCATE=false
# percentage of gpu memory allocation, make sure it is enough!
#%env XLA_PYTHON_CLIENT_MEM_FRACTION=.60 
#%env CUDA_VISIBLE_DEVICES=0
# %env JAX_ENABLE_X64=True # use float32/64
import functools  # to define a jac_value function
import json, argparse, os, sys, optax, glob
## JAX
import jax
import jax.numpy as jnp
from jax import random
from jax.tree_util import tree_map
print(jax.devices()) 
import numpy as np 
precision = jnp.float32 # use float32/64 in flax
from jax import jit, grad, vmap
import flax.linen as nn
import orbax.checkpoint  # save NN
from flax.training import orbax_utils
import time
from typing import Sequence, Callable, Any
from collections import Counter
import math
from modules.NNtrainer_ch2nh2p_dyad import deepml # NN
from modules.DpDataset_ch2nh2p_dyad import DpDataset # Dataset
np.set_printoptions(precision=5, suppress=True)
# 
# !!!!!!!!!!!!!!!!!!!!  MAIN PROGRAM   !!!!!!!!!!!!!!!!!!!!!!
#
# N.B.: still contains a few definitions of functions
# First, read input file
with open("input.json", "r") as read_file:
    inputdata = json.load(read_file)  
# Second, load reference data 
datafile=inputdata["training"]["training_data"]['datafile']
print("datafile:",datafile)        
v_epoch = inputdata["training"]["training_data"]['v_epoch']
print('Number of epochs on which validation loss is averaged:', v_epoch)
vs = inputdata["training"]["training_data"]['v_size']
print('Number of data elements used to constitue validation set:', vs)
tts = inputdata["training"]["training_data"]['tt_size']
print('Number of data elements used to constitue test set', tts)
dataset = DpDataset(datafile, 1, vs, tts) 
print('dataset loaded')
# Mean, dev, std for output normalization
E_mean = dataset.energy.mean(axis=0)
E_dev = np.sqrt( ( (dataset.energy-E_mean[None])**2 ).mean(axis=0) )
G_std = np.sqrt( (dataset.gamma**2).mean(axis=(0,2,3)) ) 
# Set embedding NNs shape
embed_widths = inputdata["model"]["descriptor"]["neuron"]
print("Embedding NN widths:",embed_widths)
# Set fitting NNs shape
fit_widths = inputdata["model"]["fitting_net"]["neuron"]
print("Fitting NN witdhs:",fit_widths)
# Set inner/outer cutoff radii in a vector
rcut_smth = inputdata["model"]["descriptor"]["rcut_smth"]
rcut = inputdata["model"]["descriptor"]["rcut"]
rc = jnp.array([ rcut_smth, rcut ])
print("Cutoff radii:",rc)
axis_neuron = inputdata["model"]["descriptor"]["axis_neuron"]
print("Number of lines of embedding matrix to be fed to fitting NN:",axis_neuron)
# Convert atomcount, index and atomtype to iteration numbers
at_to_n = {} # associate each atomtype to a number from 0 to # of atomtype-1
key_at_index = list(dataset.at_type_to_Anum.keys())
for it in range(len(dataset.index)):
    at_to_n[key_at_index[it]] = it
c_atomcount = [ v for v in dataset.atomcounter.values()]
print('c_atomcount:')
print(c_atomcount)
c_atomtype = np.array([ at_to_n[at] for at in dataset.atomtype]) 
print('c_atomtype:')
print(c_atomtype)
c_index = dataset.index
# initialize deep NN model
data = dataset.coord, dataset.energy, dataset.force, dataset.gamma 
dataset_infos = data, c_index, c_atomtype
NN_params = embed_widths, fit_widths, axis_neuron, rc
NNdeepml = deepml(NN_params=NN_params, dataset_infos=dataset_infos)    
# Define hyperparameters of training
train_batchsize=inputdata["training"]["training_data"]['batch_size']
print("Batch size for training:",train_batchsize)
ts = dataset.len - vs - tts # test set size
begin_step  = inputdata["learning_rate"]["begin_step"]  # step to begin lr exponential decay                      
decay_steps = inputdata["learning_rate"]["decay_steps"] # lr decays every decay_steps
Nsteps      = inputdata["training"]["numb_steps"]            # total training step
lr          = inputdata["learning_rate"]["start_lr"] # initial learning rate
l_lr        = inputdata["learning_rate"]["stop_lr"]  # final learning rate
w_decay     = inputdata["learning_rate"]["weight_decay"]  # weight decay
s_pref_e    = inputdata["loss"]["start_pref_e"]  # starting prefactor (measure of importance) for energy in loss function
l_pref_e    = inputdata["loss"]["limit_pref_e"]  # end prefactor (measure of importance) for energy in loss function
s_pref_f    = inputdata["loss"]["start_pref_f"]  # starting prefactor for forces in loss function
l_pref_f    = inputdata["loss"]["limit_pref_f"]  # end prefactor for forces in loss function
s_pref_n    = inputdata["loss"]["start_pref_n"]  # starting prefactor for NACs in loss function
l_pref_n    = inputdata["loss"]["limit_pref_n"]  # end prefactor for NACs in loss function
decay_rate  = (l_lr/lr)**(decay_steps/(Nsteps-begin_step))   # rate of learning decay to reach l_lr at end of training
if ts % train_batchsize != 0: # number of iteration to make one epoch
    epoch   = ts // train_batchsize + 1
else:
    epoch   = ts // train_batchsize       
if vs % train_batchsize != 0: # number of iteration to go through validation set
    vsteps   = vs // train_batchsize + 1
else:
    vsteps   = vs // train_batchsize        
if Nsteps % epoch != 0:
    print('Warning: Max number of steps does not correspond to a max number of epochs')
    Nsteps = Nsteps - Nsteps % epoch
    print('Nsteps has been adjusted to closest inferior value satisfying this condition')
print("begin_step:",begin_step)   
print("decay_steps:",decay_steps)
print("Nsteps:",Nsteps)
print("lr:",lr)
print("l_lr:",l_lr)
print("s_pref_e:",s_pref_e)
print("l_pref_e:",l_pref_e)
print("s_pref_f:",s_pref_f)
print("l_pref_f:",l_pref_f)
print("s_pref_n:",s_pref_n)
print("l_pref_n:",l_pref_n)
print("epoch:",epoch)   
print("vsteps:",vsteps)   
# Initalize optax for adams method
lr_scheduler = optax.exponential_decay(init_value=lr, transition_steps=decay_steps,
                    decay_rate=decay_rate, transition_begin=begin_step, staircase=True)
optimizer = optax.adamw(learning_rate=lr_scheduler, b2=0.98, weight_decay=w_decay) 
opt_state = optimizer.init(NNdeepml.NNvariables)
print('optimizer initialized')


# setup dict with params and hyperparams:
NN_hyperparams = {}
NN_hyperparams['embed_widths'] = embed_widths
NN_hyperparams['fit_widths'  ] = fit_widths
NN_hyperparams['rc'          ] = rc
NN_hyperparams['index'       ] = c_index
NN_hyperparams['atomtype'    ] = c_atomtype
NN_hyperparams['nst'         ] = dataset.nst
NN_hyperparams['nat'         ] = dataset.nat
NN_hyperparams['axis_neuron' ] = axis_neuron
NN_hyperparams['stats'       ] = NNdeepml.return_stats()


# First, define function to get gradient of energy from NN model in addition to energy and gamma matrix
# It is built on the function returning energy and gamma matrix, that is "NNdeepml.get_energy_gamma"
def get_e_f_g(coord, variables):
    values = NNdeepml.get_energy_gamma(coord, variables)
    jacobian, aux = jax.jacrev(NNdeepml.get_energy_gamma,has_aux=True)(coord, variables)
    return values, jacobian
# here is the function used in practive, with vectorization
v_energy_force_gamma = vmap(get_e_f_g, in_axes=(0,None))
# We now define the loss function,
def loss_func(variables, data, pref_e, pref_f, pref_n):
    coord, energy, force, gamma = data
    # note ediff is of shape ( # data, # nacs) here
    ediff = jnp.array( \
                      [energy[:,jstate]-energy[:,istate] \
                       for istate in range(energy.shape[1]) for jstate in range(istate+1,energy.shape[1])]).swapaxes(0,1)
    # normalize energies/forces 
    energy = 0.25 * (energy - E_mean[None])/E_dev[None]
    force = 0.25 * force / E_dev[None,:,None,None]
    gamma = 0.25 * gamma / G_std[None,:,None,None]    
    # Call NN
    values, jacobian = v_energy_force_gamma(coord, variables)
    E, G = values # energy, gamma matrix
    F = - jacobian # force
    loss_e = ((E - energy)**2).mean()
    loss_f = ((F - force)**2).mean()
    loss_g = ((G - gamma)**2).mean()
    loss = pref_e * loss_e  + pref_f * loss_f + pref_n * loss_g
    return loss, (loss_e, loss_f, loss_g)
# and will obtain its gradient by automatic differentiation through jax:
loss_and_grad = jax.value_and_grad(loss_func, has_aux=True) # this is the function used in training                                                              
# Now define a training interation. 
@jit
def one_iter(data, variables, opt_state, iteration):
    r = lr_scheduler(iteration) / lr
    pref_e = s_pref_e * r + l_pref_e * (1 - r)
    pref_f = s_pref_f * r + l_pref_f * (1 - r)
    pref_n = s_pref_n * r + l_pref_n * (1 - r)
    (loss_val, (loss_e, loss_f, loss_n)), grads = loss_and_grad(variables, data, pref_e, pref_f, pref_n)
    updates, opt_state = optimizer.update(grads, opt_state, variables)
    variables = optax.apply_updates(variables, updates)
    return variables, opt_state, loss_val, loss_e, loss_f, loss_n
# Here is the function for keeping track of losses in an array
def upd_losses(loss, losses):
    losses[:-1] = losses[1:] 
    losses[-1] = loss
    return losses
# Training starts here 
wodir = os.getcwd()
# list of losses in a moving window, the window being large enough to cover one full iteration through the dataset
w_loss, w_loss_e, w_loss_f, w_loss_n, = [ 0 for i in range(epoch) ], [ 0 for i in range(epoch) ], [ 0 for i in range(epoch) ], [ 0 for i in range(epoch) ]
loss_avg, le_avg, lf_avg, ln_avg = 0, 0, 0, 0  # List of total loss function and property-specific ones
le_list, lf_list, ln_list, l_list = [], [], [], [] # averages and current losses
timing = time.time()
dataset.bs = train_batchsize # batchsize for training
# training loop    
for iteration in range(Nsteps): 
    data = dataset.get_batch('Training')
    NNdeepml.NNvariables, opt_state, loss_val, loss_e, loss_f, loss_n = one_iter(
        data, NNdeepml.NNvariables, opt_state, iteration) 
    w_loss   = upd_losses(loss_val, w_loss)
    w_loss_e = upd_losses(loss_e, w_loss_e)
    w_loss_f = upd_losses(loss_f, w_loss_f)
    w_loss_n = upd_losses(loss_n, w_loss_n)
    if iteration % inputdata["training"]["save_freq"] == 0:
        l_list.append(sum(w_loss)/epoch), le_list.append(sum(w_loss_e)/epoch)
        lf_list.append(sum(w_loss_f)/epoch), ln_list.append(sum(w_loss_n)/epoch)
        print('%d: l_avg=%.5e, le=%.5e, lf=%.5e, ln=%.5e, time=%.2fs' % (iteration,
                    l_list[-1], le_list[-1], lf_list[-1], ln_list[-1], time.time() - timing))
        timing = time.time()
    if iteration % inputdata["training"]["var_steps_save"] == 0 :
        # Save NN
        saved_NN_params = {'NNhyperparams': NN_hyperparams, 'NNvariables': NNdeepml.NNvariables} 
        # tell Orbax checkpointer what to expect as a structure to save
        orbax_checkpointer = orbax.checkpoint.PyTreeCheckpointer()
        save_args = orbax_utils.save_args_from_target(saved_NN_params)
        # and save in saved_NN folder
        save_dir = wodir + '/saved_NN_' + str(iteration // inputdata["training"]["var_steps_save"])
        orbax_checkpointer.save(save_dir, saved_NN_params, save_args=save_args)
# Save list of loss function values
with open(wodir+'/'+inputdata["training"]["disp_file"], 'w') as outfile:
    for i in range(len(l_list)):
        print(l_list[i],le_list[i],lf_list[i],ln_list[i], file=outfile)
# Save final NN parameters
saved_NN_params = {'NNhyperparams': NN_hyperparams, 'NNvariables': NNdeepml.NNvariables} 
orbax_checkpointer = orbax.checkpoint.PyTreeCheckpointer()
save_args = orbax_utils.save_args_from_target(saved_NN_params)
save_dir = wodir + '/saved_NN_final'
orbax_checkpointer.save(save_dir, saved_NN_params, save_args=save_args)


==> anc/dp-ch2nh2p-l2cfa.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Program for training CFA ML
############################################################
############################################################

#!/usr/bin/env python
# coding: utf-8

# Requires:Latest version of jax, flax, optax
# set environmental variables for jax
# %env XLA_PYTHON_CLIENT_PREALLOCATE=false
# percentage of gpu memory allocation, make sure it is enough!
#%env XLA_PYTHON_CLIENT_MEM_FRACTION=.60 
#%env CUDA_VISIBLE_DEVICES=0
# %env JAX_ENABLE_X64=True # use float32/64
import functools  # to define a jac_value function
import json, argparse, os, sys, optax, glob
## JAX
import jax
import jax.numpy as jnp
from jax import random
from jax.tree_util import tree_map
print(jax.devices()) # make sure it is gpudevice
import numpy as np 
precision = jnp.float32 # use float32/64 in flax
from jax import jit, grad, vmap
import flax.linen as nn
import orbax.checkpoint  # save NN
import itertools # i compute combination of NAC signs with this
from flax.training import orbax_utils
import time
from typing import Sequence, Callable, Any
from collections import Counter
import math
from modules.NNtrainer_ch2nh2p_cfa import deepml # NN
from modules.DpDataset_ch2nh2p_cfa import DpDataset # Dataset
np.set_printoptions(precision=5, suppress=True)
# 
# !!!!!!!!!!!!!!!!!!!!  MAIN PROGRAM   !!!!!!!!!!!!!!!!!!!!!!
#
# N.B.: still contains a few definitions of functions
# First, read input file
with open("input.json", "r") as read_file:
    inputdata = json.load(read_file)  
# Second, load reference data 
datafile=inputdata["training"]["training_data"]['datafile']
print("datafile:",datafile)        
v_epoch = inputdata["training"]["training_data"]['v_epoch']
print('Number of epochs on which validation loss is averaged:', v_epoch)
vs = inputdata["training"]["training_data"]['v_size']
print('Number of data elements used to constitue validation set:', vs)
tts = inputdata["training"]["training_data"]['tt_size']
print('Number of data elements used to constitue test set', tts)
dataset = DpDataset(datafile, 1, vs, tts) 
print('dataset loaded')
# Mean, dev, std for output normalization
E_mean = dataset.energy.mean(axis=0)
E_dev = np.sqrt( ( (dataset.energy-E_mean[None])**2 ).mean(axis=0) )
BB_std = np.sqrt( (dataset.bvec**2).mean(axis=(0,2,3)) ) 
# Set embedding NNs shape
embed_widths = inputdata["model"]["descriptor"]["neuron"]
print("Embedding NN widths:",embed_widths)
# Set fitting NNs shape
fit_widths = inputdata["model"]["fitting_net"]["neuron"]
print("Fitting NN witdhs:",fit_widths)
# Set inner/outer cutoff radii in a vector
rcut_smth = inputdata["model"]["descriptor"]["rcut_smth"]
rcut = inputdata["model"]["descriptor"]["rcut"]
rc = jnp.array([ rcut_smth, rcut ])
print("Cutoff radii:",rc)
axis_neuron = inputdata["model"]["descriptor"]["axis_neuron"]
print("Number of lines of embedding matrix to be fed to fitting NN:",axis_neuron)
# Convert atomcount, index and atomtype to iteration numbers
at_to_n = {} # associate each atomtype to a number from 0 to # of atomtype-1
key_at_index = list(dataset.at_type_to_Anum.keys())
for it in range(len(dataset.index)):
    at_to_n[key_at_index[it]] = it
c_atomcount = [ v for v in dataset.atomcounter.values()]
print('c_atomcount:')
print(c_atomcount)
c_atomtype = np.array([ at_to_n[at] for at in dataset.atomtype]) 
print('c_atomtype:')
print(c_atomtype)
c_index = dataset.index
# initialize deep NN model
data = dataset.coord, dataset.energy, dataset.force, dataset.bvec
dataset_infos = data, c_index, c_atomtype
NN_params = embed_widths, fit_widths, axis_neuron, rc
NNdeepml = deepml(NN_params=NN_params, dataset_infos=dataset_infos)    
# Define hyperparameters of training
train_batchsize=inputdata["training"]["training_data"]['batch_size']
print("Batch size for training:",train_batchsize)
ts = dataset.len - vs - tts # test set size
begin_step  = inputdata["learning_rate"]["begin_step"]  # step to begin lr exponential decay                      
decay_steps = inputdata["learning_rate"]["decay_steps"] # lr decays every decay_steps
Nsteps      = inputdata["training"]["numb_steps"]            # total training step
lr          = inputdata["learning_rate"]["start_lr"] # initial learning rate
l_lr        = inputdata["learning_rate"]["stop_lr"]  # final learning rate
w_decay     = inputdata["learning_rate"]["weight_decay"]  # weight decay
s_pref_e    = inputdata["loss"]["start_pref_e"]  # starting prefactor (measure of importance) for energy in loss function
l_pref_e    = inputdata["loss"]["limit_pref_e"]  # end prefactor (measure of importance) for energy in loss function
s_pref_f    = inputdata["loss"]["start_pref_f"]  # starting prefactor for forces in loss function
l_pref_f    = inputdata["loss"]["limit_pref_f"]  # end prefactor for forces in loss function
s_pref_n    = inputdata["loss"]["start_pref_n"]  # starting prefactor for NACs in loss function
l_pref_n    = inputdata["loss"]["limit_pref_n"]  # end prefactor for NACs in loss function
decay_rate  = (l_lr/lr)**(decay_steps/(Nsteps-begin_step))   # rate of learning decay to reach l_lr at end of training
if ts % train_batchsize != 0: # number of iteration to make one epoch
    epoch   = ts // train_batchsize + 1
else:
    epoch   = ts // train_batchsize       
if vs % train_batchsize != 0: # number of iteration to go through validation set
    vsteps   = vs // train_batchsize + 1
else:
    vsteps   = vs // train_batchsize        
if Nsteps % epoch != 0:
    print('Warning: Max number of steps does not correspond to a max number of epochs')
    Nsteps = Nsteps - Nsteps % epoch
    print('Nsteps has been adjusted to closest inferior value satisfying this condition')
print("begin_step:",begin_step)   
print("decay_steps:",decay_steps)
print("Nsteps:",Nsteps)
print("lr:",lr)
print("l_lr:",l_lr)
print("s_pref_e:",s_pref_e)
print("l_pref_e:",l_pref_e)
print("s_pref_f:",s_pref_f)
print("l_pref_f:",l_pref_f)
print("s_pref_n:",s_pref_n)
print("l_pref_n:",l_pref_n)
print("epoch:",epoch)   
print("vsteps:",vsteps)   
# Initalize optax for adams method
lr_scheduler = optax.exponential_decay(init_value=lr, transition_steps=decay_steps,
                    decay_rate=decay_rate, transition_begin=begin_step, staircase=True)
optimizer = optax.adamw(learning_rate=lr_scheduler, b2=0.98, weight_decay=w_decay) 
opt_state = optimizer.init(NNdeepml.NNvariables)
print('optimizer initialized')


# setup dict with params and hyperparams:
NN_hyperparams = {}
NN_hyperparams['embed_widths'] = embed_widths
NN_hyperparams['fit_widths'  ] = fit_widths
NN_hyperparams['rc'          ] = rc
NN_hyperparams['index'       ] = c_index
NN_hyperparams['atomtype'    ] = c_atomtype
NN_hyperparams['nst'         ] = dataset.nst
NN_hyperparams['nat'         ] = dataset.nat
NN_hyperparams['axis_neuron' ] = axis_neuron
NN_hyperparams['stats'       ] = NNdeepml.return_stats()


# First, define function to get gradient of energy and virtual antederivative of NAC from NN model
def get_e_f_b(coord, variables):
    values = NNdeepml.get_energy_antNAC(coord, variables)
    jacobian = jax.jacrev(NNdeepml.get_energy_antNAC)(coord, variables)
    return values, jacobian
# here is the function used in practive, with vectorization
v_energy_force_bvec = vmap(get_e_f_b, in_axes=(0,None))
##
####
# This is needed for phaseless loss, can be commented out otherwise
psign = [1,-1]  # each eigenfunction can either have a + or - sign                                                    
signlist = [psign for i in range(dataset.nst-1)] # I build a list of the choices to make. I have nst-1 eigenfunctions signs to set                                                                                                         
clist = [[1]] + signlist                 # because the sign of the 'first' eigenfunction can always be set to 1       
cb = np.array([p for p in itertools.product(*clist)]) # cb contains all possible combinations of signs for eigenfunctions                                                                                                                  
idcb = np.array([ \
                        np.array([ cb[ic,ist]*cb[ic,jst] \
                                    for ist in range(dataset.nst-1) for jst in range(ist+1,dataset.nst) ]) \
                        for ic in range(cb.shape[0]) ])
# The array above is of shape (2^(nst-1),nst*(nst-1)/2) and contains all 2^(nst-1) possible resulting signs for NACs 
print('idcb')
print(idcb)
#phaseless loss for one datapoint (will be vectorized on batch)                                                       
def loss_nac_phaseless(B,bvec,ediff):
    sB = B[None] * idcb[...,None,None]
    normdiff = (((sB - bvec[None])**2).mean(axis=(2,3))/ediff[None]).mean(axis=1)
    return jnp.min(normdiff)
####
##
# We now define the loss function,
def loss_func(variables, data, pref_e, pref_f, pref_n):
    coord, energy, force, bvec = data
    # note ediff is of shape ( # data, # nacs) here
    ediff = jnp.array( \
                      [energy[:,jstate]-energy[:,istate] \
                       for istate in range(energy.shape[1]) for jstate in range(istate+1,energy.shape[1])]).swapaxes(0,1)
    # normalize energies/forces 
    energy = 0.25 * (energy - E_mean[None])/E_dev[None]
    force  = 0.25 * force / E_dev[None,:,None,None]
    bvec   = 0.25 * bvec / BB_std[None,:,None,None]
    # Call NN
    values, jacobian = v_energy_force_bvec(coord, variables)
    E = values[:,0:dataset.nst]
    F = - jacobian[:,0:dataset.nst]
    B = jacobian[:,dataset.nst:]
    loss_e = ((E - energy)**2).mean()
    loss_f = ((F - force)**2).mean()
    #
    ##
    #!#!# Comment / Uncomment according to the nac loss function you wish to use
    #!# L2 loss
    loss_n = ((B - bvec)**2).mean()
    #!# Phaseless loss
#    loss_n = vmap(loss_nac_phaseless,in_axes=(0,0,0))(B,bvec,ediff).mean()
    ###
    ##
    #
    # Sum all terms
    loss = pref_e * loss_e  + pref_f * loss_f + pref_n * loss_n
    return loss, (loss_e, loss_f, loss_n)
# and will obtain its gradient by automatic differentiation through jax:
loss_and_grad = jax.value_and_grad(loss_func, has_aux=True) # this is the function used in training       

# Now define a training interation. 
@jit
def one_iter(data, variables, opt_state, iteration):
    r = lr_scheduler(iteration) / lr
    pref_e = s_pref_e * r + l_pref_e * (1 - r)
    pref_f = s_pref_f * r + l_pref_f * (1 - r)
    pref_n = s_pref_n * r + l_pref_n * (1 - r)
    (loss_val, (loss_e, loss_f, loss_n)), grads = loss_and_grad(variables, data, pref_e, pref_f, pref_n)
    updates, opt_state = optimizer.update(grads, opt_state, variables)
    variables = optax.apply_updates(variables, updates)
    return variables, opt_state, loss_val, loss_e, loss_f, loss_n
# Here is the function for keeping track of losses in an array                                                        
def upd_losses(loss, losses):
    losses[:-1] = losses[1:]
    losses[-1] = loss
    return losses
# Training starts here 
wodir = os.getcwd()
# list of losses in a moving window, the window being large enough to cover one full iteration through the dataset
w_loss, w_loss_e, w_loss_f, w_loss_n, = [ 0 for i in range(epoch) ], [ 0 for i in range(epoch) ], [ 0 for i in range(epoch) ], [ 0 for i in range(epoch) ]
loss_avg, le_avg, lf_avg, ln_avg = 0, 0, 0, 0  # List of total loss function and property-specific ones
le_list, lf_list, ln_list, l_list = [], [], [], [] # averages and current losses
timing = time.time()
dataset.bs = train_batchsize # batchsize for training
# training loop    
for iteration in range(Nsteps): 
    data = dataset.get_batch('Training')
    NNdeepml.NNvariables, opt_state, loss_val, loss_e, loss_f, loss_n = one_iter(
        data, NNdeepml.NNvariables, opt_state, iteration) 
    w_loss   = upd_losses(loss_val, w_loss)
    w_loss_e = upd_losses(loss_e, w_loss_e)
    w_loss_f = upd_losses(loss_f, w_loss_f)
    w_loss_n = upd_losses(loss_n, w_loss_n)
    if iteration % inputdata["training"]["save_freq"] == 0:
        l_list.append(sum(w_loss)/epoch), le_list.append(sum(w_loss_e)/epoch)
        lf_list.append(sum(w_loss_f)/epoch), ln_list.append(sum(w_loss_n)/epoch)
        print('%d: l_avg=%.5e, le=%.5e, lf=%.5e, ln=%.5e, time=%.2fs' % (iteration,
                    l_list[-1], le_list[-1], lf_list[-1], ln_list[-1], time.time() - timing))
        timing = time.time()
    if iteration % inputdata["training"]["var_steps_save"] == 0 :
        # Save NN
        saved_NN_params = {'NNhyperparams': NN_hyperparams, 'NNvariables': NNdeepml.NNvariables} 
        # tell Orbax checkpointer what to expect as a structure to save
        orbax_checkpointer = orbax.checkpoint.PyTreeCheckpointer()
        save_args = orbax_utils.save_args_from_target(saved_NN_params)
        # and save in saved_NN folder
        save_dir = wodir + '/saved_NN_' + str(iteration // inputdata["training"]["var_steps_save"])
        orbax_checkpointer.save(save_dir, saved_NN_params, save_args=save_args)
# Save list of loss function values
with open(wodir+'/'+inputdata["training"]["disp_file"], 'w') as outfile:
    for i in range(len(l_list)):
        print(l_list[i],le_list[i],lf_list[i],ln_list[i], file=outfile)
# Save final NN
saved_NN_params = {'NNhyperparams': NN_hyperparams, 'NNvariables': NNdeepml.NNvariables} 
orbax_checkpointer = orbax.checkpoint.PyTreeCheckpointer()
save_args = orbax_utils.save_args_from_target(saved_NN_params)
save_dir = wodir + '/saved_NN_final'
orbax_checkpointer.save(save_dir, saved_NN_params, save_args=save_args)


==> anc/input.json <==
{
  "_comment": " model parameters",
  "model": {
    "type_map": [
      "C",
      "N",
      "H"
    ],
    "descriptor": {
      "rcut_smth": 5.00,
      "rcut": 7.00,
      "neuron": [
        1,
        40,
        40,
	40
      ],
      "axis_neuron": 12,
      "_comment": " that's all"
    },
    "fitting_net": {
      "neuron": [
        1,
        40,
        40,
        40
      ],
      "_comment": " that's all"
    },
    "_comment": " that's all"
  },

  "learning_rate": {
    "begin_step": 1000,
    "decay_steps": 10,
    "start_lr": 0.0012,
    "stop_lr": 0.00005,
    "weight_decay": 0.005,
    "_comment": "that's all"
  },

  "loss": {
    "type": "ener",
    "start_pref_e": 1,
    "limit_pref_e": 1,
    "start_pref_f": 1,
    "limit_pref_f": 1,
    "start_pref_n": 1,
    "limit_pref_n": 1,
    "_comment": " that's all"
  },

  "training": {
    "training_data": {
      "datafile": "./refdata/",
      "batch_size": 50,
      "v_epoch": 2000,
      "v_size": 0,
      "tt_size": 0,
      "_comment": "that's all"
    },
    "numb_steps": 200000,
    "var_steps_save": 40000,
    "disp_file": "dp_output.json",
    "save_freq": 4000,
    "_comment": "that's all"
  },

  "_comment": "that's all"
}


==> anc/modules/DpDataset2_ch2nh2p_dyad.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the dataset class for dyad ML
########################################################################################################################################
# Modules needed for the dataset definition
import numpy as np
import os
import jax.numpy as jnp
import functools
from collections import Counter
import math
import itertools # i compute combination of NAC signs with this

# Atomic numbers
atnum_data = { "H" : 1., "He" : 2., "Li" : 3., "Be" : 4., "B" : 5., "C" : 6., "N" : 7., "O" : 8., "F" : 9. }
####################################################################
# dataset object class
class DpDataset():
    # Defines the input and output arrays that will contain the reference data.
    # The neural network will learn the relation between a set of inputs and a set of outputs,
    # but those relationships are not defined within the DpDataset construct.
    # The other property constitutive of the dataset class is the batchsize to pick from it,
    # which is done by calling get_batch.
    # It can and will be changed at several points in the main program depending on 
    # what is to be done with the reference data.
    def __init__(self, path, bs, vs, tts):
####### Specific to CH2NH2+ ################################################        
        # read atom types 
        path = 'testCH2NH2p_npy'
        type_file = open(path + "/PES1/type.raw", "r") 
        type_data = type_file.read()
        type_file.close()  
        # read map of at types to numbers 
        type_map_file = open(path + "/PES1/type_map.raw", "r") 
        type_map = type_map_file.read()
        type_map_file.close()  
        # splitting the data in a list with newline ('\n') as separator.
        type_data = type_data.split("\n")
        type_map = type_map.split("\n")
###########################################################################        
        self.atomtype = [ type_map[int(x)] for x in type_data if x != '' ]
        self.atomAnum = np.array([ atnum_data[at] for at in self.atomtype ])
        print('self.atomtype :')
        print(self.atomtype)
        print('self.atomAnum :')
        print(self.atomAnum)        
        self.nat = len(self.atomtype)
        print("# of atoms:",self.nat)
        self.at_type_to_Anum = {} 
        for it in range(len(self.atomtype)):
            if self.atomAnum[it] not in self.at_type_to_Anum.values():
                self.at_type_to_Anum[self.atomtype[it]] = self.atomAnum[it]     
        self.at_type_to_Anum = dict(sorted(self.at_type_to_Anum.items(), key=lambda item: item[1], reverse=True))
        print('self.at_type_to_Anum :')
        print(self.at_type_to_Anum)
        
        self.atomcounter = Counter(self.atomtype)
        self.atomcounter = dict(sorted(self.atomcounter.items(), key=lambda item: self.at_type_to_Anum[item[0]], reverse=True))
        self.nat_species=len(self.atomcounter)
        print("# of different atomic species:",self.nat_species)
        print('# of each atom :')
        for atom in self.atomcounter:
             print(atom, "->", self.atomcounter[atom])
        self.index = [ np.where(self.atomAnum == self.at_type_to_Anum[at_type])[0] for at_type in self.atomcounter] # list of indexes for each atomtype as ordered in dataset
        print('self.index :')
        print(self.index)
####### Specific to CH2NH2+ ################################################        
        # read reference data 
        self.coord = np.load(path + '/PES1/set.000/coord.npy').reshape(-1, self.nat, 3) # shape is ( # data, # atoms, 3) 
        self.len = self.coord.shape[0] # self.len is # data
        self.bs = bs                   # self.bs is batchsize
        self.pointer = self.len        # pointer will be modified at each get_batch call to pick a new batch each time
        print('# of datapoints:', self.len)        
        # Build dataset, grouping same properties of different states in bigger arrays
        self.energy = np.stack((np.load(path + '/PES1/set.000/energy.npy'), 
                                np.load(path + '/PES2/set.000/energy.npy'), 
                                np.load(path + '/PES3/set.000/energy.npy')),
                               axis=1) # shape is ( # data, # states)
        print('shape of energy:', self.energy.shape)    
        self.force = np.stack((np.load(path + '/PES1/set.000/force.npy').reshape(-1, self.nat, 3) ,
                               np.load(path + '/PES2/set.000/force.npy').reshape(-1, self.nat, 3) ,
                               np.load(path + '/PES3/set.000/force.npy').reshape(-1, self.nat, 3) ),
                              axis=1) # shape is ( # data, # states, # atoms, 3)
        print('shape of force:', self.force.shape)            
        self.nac = np.stack((np.load(path + '/NAC1/set.000/NAC.npy').reshape(-1, self.nat, 3),
                             np.load(path + '/NAC2/set.000/NAC.npy').reshape(-1, self.nat, 3),
                             np.load(path + '/NAC3/set.000/NAC.npy').reshape(-1, self.nat, 3)),
                            axis=1) # shape is ( # data, # nacs, # atoms, 3)
###########################################################################        
        print('shape of nac:', self.nac.shape)        
        self.nst = self.energy.shape[1]
        print('# of states:', self.nst)      
        self.numbnac = ( self.nst * (self.nst - 1) ) // 2
        ## prepare gamma matrix. gamma is temporary, self.gamma is kept
        # note ediff is of shape ( # data, # nacs, 1 ) here 
        ediff = np.array( \
                          [self.energy[:,jstate,None]-self.energy[:,istate,None] \
                           for istate in range(self.nst) for jstate in range(istate+1,self.nst)]).swapaxes(0,1)        
        # nac numerator 'b' of shape ( # data, # nacs, # atoms x 3)
        self.bvec = self.nac.reshape(self.len,self.numbnac,self.nat*3) * ediff
        # gamma is symmetric dyadic of b, shape ( # data, # nacs, # atoms x 3, # atoms x 3)
        gamma = ( self.bvec[:,:,None] * self.bvec[:,:,:,None] ) # sym dyad here
        # use a more convenient shape for Gamma to shuffle atom order
        self.gamma = np.zeros((self.len,self.numbnac,self.nat,self.nat,3,3))
        for i in range(self.len):
            for ic in range(self.numbnac):
                for iat in range(self.nat):
                    for jat in range(self.nat):
                        self.gamma[i,ic,iat,jat] = gamma[i,ic,3*iat:3*iat+3,3*jat:3*jat+3]
        # set in same order as what comes out of NN
        self.gamma = self.gamma[:,:,np.concatenate(self.index)] 
        self.gamma = self.gamma[:,:,:,np.concatenate(self.index)] 
        # then set back shape as ( # data, # nacs, # atoms x 3, # atoms x 3)
        self.gamma = np.array([ [ \
                                    np.block([[ \
                                            self.gamma[i,ic,iat,jat] \
                                        for jat in range(self.nat)] for iat in range(self.nat)])
                                for ic in range(self.numbnac)] for i in range(self.len)])
        # define training, validation and test set properties
        self.bs = bs # batchsize
        ts = self.len - vs - tts   # self.ts is training set size
        self.pointer = { 'Training' : ts, 'Validation' : vs, 'Test' : tts }
#       choose training, validation and test set randomly through index reordering
        if vs > 0 or tts > 0:
            index = np.arange(self.len)
            random_index = np.random.permutation(index)
            v_index = random_index[:vs]     
            t_index = random_index[vs:vs+tts]  
            self.pointer = { 'Training' : ts, 'Validation' : vs, 'Test' : tts }
            tr_index = np.delete(index, np.concatenate((v_index,t_index),axis=None))  # training set indexes
            print('tr_index.shape',tr_index.shape)
            print('len(v_index)',len(v_index))
            print('len(t_index)',len(t_index))
            index = np.concatenate((v_index, t_index, tr_index), axis=0)     # reordered          
            print('len(index)',len(index))
            self.coord[:]  = self.coord[index]
            self.force[:]  = self.force[index]
            self.energy[:] = self.energy[index]
            self.nac[:]    = self.nac[index]            
            self.gamma[:]  = self.gamma[index] 
            self.bvec[:]  = self.bvec[index] 
        # Create ranges for each set
        self.lowidx = { 'Training' : tts+vs, 'Validation' : 0, 'Test' : vs }
        self.upidx = { 'Training' : self.len, 'Validation' : vs, 'Test' : vs+tts }
    # Below are defined the ways to get databatches from datasets   
    def get_batch(self,type_set):
        low = self.lowidx[type_set]
        up  = self.upidx[type_set]
        if self.pointer[type_set] ==  up-low: # Rearrange dataset randomly when you hit the end, and restart from beginning
            index = np.random.permutation(np.arange(low,up))
            self.coord[low:up] = self.coord[index]
            self.force[low:up] = self.force[index]
            self.energy[low:up] = self.energy[index]
            self.nac[low:up] = self.nac[index]      # not formally needed      
            self.gamma[low:up] = self.gamma[index]            
            self.pointer[type_set] = 0
        if self.pointer[type_set] + self.bs <= up-low:  # if you can pick the batch continously without going oob
            start, end = low + self.pointer[type_set], low + self.pointer[type_set] + self.bs
        else:                                   # if you can't, this is the last use of this data ordering
            start, end = up - self.bs, up # make it so that you end the batch on the final entry
        # consequence : the new value of pointer will be up and the next call of get batch will 
        #               randomly shuffle dataset            
        self.pointer[type_set] = end - low # next batch will be picked up from the end of present batch 
        return self.coord[start:end], self.energy[start:end], self.force[start:end], self.gamma[start:end]


==> anc/modules/DpDataset_ch2nh2p_cfa.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the dataset class for CFA ML
########################################################################################################################################
# Modules needed for the dataset definition
import numpy as np
import os
import jax.numpy as jnp
import functools
from collections import Counter
import math
import itertools # i compute combination of NAC signs with this

# Atomic numbers
atnum_data = { "H" : 1., "He" : 2., "Li" : 3., "Be" : 4., "B" : 5., "C" : 6., "N" : 7., "O" : 8., "F" : 9. }
####################################################################
# dataset object class
class DpDataset():
    # Defines the input and output arrays that will contain the reference data.
    # The neural network will learn the relation between a set of inputs and a set of outputs,
    # but those relationships are not defined within the DpDataset construct.
    # The other property constitutive of the dataset class is the batchsize to pick from it,
    # which is done by calling get_batch.
    # It can and will be changed at several points in the main program depending on 
    # what is to be done with the reference data.
    def __init__(self, path, bs, vs, tts):
####### Specific to CH2NH2+ ################################################        
        # read atom types 
        type_file = open(path + "/PES1/type.raw", "r") 
        type_data = type_file.read()
        type_file.close()  
        # read map of at types to numbers 
        type_map_file = open(path + "/PES1/type_map.raw", "r") 
        type_map = type_map_file.read()
        type_map_file.close()  
        type_data = type_data.split("\n")
        type_map = type_map.split("\n")
###########################################################################        
        self.atomtype = [ type_map[int(x)] for x in type_data if x != '' ]
        self.atomAnum = np.array([ atnum_data[at] for at in self.atomtype ])
        print('self.atomtype :')
        print(self.atomtype)
        print('self.atomAnum :')
        print(self.atomAnum)        
        self.nat = len(self.atomtype)
        print("# of atoms:",self.nat)
        self.at_type_to_Anum = {} 
        for it in range(len(self.atomtype)):
            if self.atomAnum[it] not in self.at_type_to_Anum.values():
                self.at_type_to_Anum[self.atomtype[it]] = self.atomAnum[it]     
        self.at_type_to_Anum = dict(sorted(self.at_type_to_Anum.items(), key=lambda item: item[1], reverse=True))
        print('self.at_type_to_Anum :')
        print(self.at_type_to_Anum)
        
        self.atomcounter = Counter(self.atomtype)
        self.atomcounter = dict(sorted(self.atomcounter.items(), key=lambda item: self.at_type_to_Anum[item[0]], reverse=True))
        self.nat_species=len(self.atomcounter)
        print("# of different atomic species:",self.nat_species)
        print('# of each atom :')
        for atom in self.atomcounter:
             print(atom, "->", self.atomcounter[atom])
        self.index = [ np.where(self.atomAnum == self.at_type_to_Anum[at_type])[0] for at_type in self.atomcounter] # list of indexes for each atomtype as ordered in dataset
        print('self.index :')
        print(self.index)
####### Specific to CH2NH2+ ################################################        
        # read reference data 
        self.coord = np.load(path + '/PES1/set.000/coord.npy').reshape(-1, self.nat, 3) # shape is ( # data, # atoms, 3) 
        self.len = self.coord.shape[0] # self.len is # data
        self.bs = bs                   # self.bs is batchsize
        self.pointer = self.len        # pointer will be modified at each get_batch call to pick a new batch each time
        print('# of datapoints:', self.len)        
        # Build dataset, grouping same properties of different states in bigger arrays
        self.energy = np.stack((np.load(path + '/PES1/set.000/energy.npy'), 
                                np.load(path + '/PES2/set.000/energy.npy'), 
                                np.load(path + '/PES3/set.000/energy.npy')),
                               axis=1) # shape is ( # data, # states)
        print('shape of energy:', self.energy.shape)    
        self.force = np.stack((np.load(path + '/PES1/set.000/force.npy').reshape(-1, self.nat, 3) ,
                               np.load(path + '/PES2/set.000/force.npy').reshape(-1, self.nat, 3) ,
                               np.load(path + '/PES3/set.000/force.npy').reshape(-1, self.nat, 3) ),
                              axis=1) # shape is ( # data, # states, # atoms, 3)
        print('shape of force:', self.force.shape)            
        self.nac = np.stack((np.load(path + '/NAC1/set.000/NAC.npy').reshape(-1, self.nat, 3),
                             np.load(path + '/NAC2/set.000/NAC.npy').reshape(-1, self.nat, 3),
                             np.load(path + '/NAC3/set.000/NAC.npy').reshape(-1, self.nat, 3)),
                            axis=1) # shape is ( # data, # nacs, # atoms, 3)
###########################################################################        
        print('shape of nac:', self.nac.shape)        
        self.nst = self.energy.shape[1]
        print('# of states:', self.nst)      
        self.numbnac = ( self.nst * (self.nst - 1) ) // 2
        # note ediff is of shape ( # data, # nacs, 1 ) here 
        ediff = np.array( \
                          [self.energy[:,jstate,None]-self.energy[:,istate,None] \
                           for istate in range(self.nst) for jstate in range(istate+1,self.nst)]).swapaxes(0,1)        
        # nac numerator 'b' of shape ( # data, # nacs, # atoms x 3)
        self.bvec = (self.nac.reshape(self.len,self.numbnac,self.nat*3) * ediff).reshape(self.len,self.numbnac,self.nat,3)
        # define training, validation and test set properties
        self.bs = bs # batchsize
        ts = self.len - vs - tts   # self.ts is training set size
        self.pointer = { 'Training' : ts, 'Validation' : vs, 'Test' : tts }
        index = np.arange(self.len)
#       choose training, validation and test set randomly through index reordering
        if vs > 0 or tts > 0:
            index = np.arange(self.len)
            random_index = np.random.permutation(index)
            v_index = random_index[:vs]     
            t_index = random_index[vs:vs+tts]  
            self.pointer = { 'Training' : ts, 'Validation' : vs, 'Test' : tts }
            tr_index = np.delete(index, np.concatenate((v_index,t_index),axis=None))  # training set indexes
            print('tr_index.shape',tr_index.shape)
            print('len(v_index)',len(v_index))
            print('len(t_index)',len(t_index))
            index = np.concatenate((v_index, t_index, tr_index), axis=0)     # reordered          
            print('len(index)',len(index))
            self.coord[:]  = self.coord[index]
            self.force[:]  = self.force[index]
            self.energy[:] = self.energy[index]
            self.nac[:]    = self.nac[index]            
            self.bvec[:]  = self.bvec[index]       
        # Create ranges for each set
        self.lowidx = { 'Training' : tts+vs, 'Validation' : 0, 'Test' : vs }
        self.upidx = { 'Training' : self.len, 'Validation' : vs, 'Test' : vs+tts }  
    # Below are defined the ways to get databatches from datasets   
    def get_batch(self,type_set):
        low = self.lowidx[type_set]
        up  = self.upidx[type_set]
        if self.pointer[type_set] ==  up-low: # Rearrange dataset randomly when you hit the end, and restart from beginning
            index = np.random.permutation(np.arange(low,up))
            self.coord[low:up] = self.coord[index]
            self.force[low:up] = self.force[index]
            self.energy[low:up] = self.energy[index]
            self.nac[low:up] = self.nac[index]      # not formally needed      
            self.bvec[low:up] = self.bvec[index]            
            self.pointer[type_set] = 0
        if self.pointer[type_set] + self.bs <= up-low:  # if you can pick the batch continously without going oob
            start, end = low + self.pointer[type_set], low + self.pointer[type_set] + self.bs
        else:                                   # if you can't, this is the last use of this data ordering
            start, end = up - self.bs, up # make it so that you end the batch on the final entry
        # consequence : the new value of pointer will be up and the next call of get batch will 
        #               randomly shuffle dataset            
        self.pointer[type_set] = end - low # next batch will be picked up from the end of present batch 
        return self.coord[start:end], self.energy[start:end], self.force[start:end], self.bvec[start:end]


==> anc/modules/DpDataset_ch2nh2p_dyad.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the dataset class for dyad ML
########################################################################################################################################
# Modules needed for the dataset definition
import numpy as np
import os
import jax.numpy as jnp
import functools
from collections import Counter
import math
import itertools # i compute combination of NAC signs with this

# Atomic numbers
atnum_data = { "H" : 1., "He" : 2., "Li" : 3., "Be" : 4., "B" : 5., "C" : 6., "N" : 7., "O" : 8., "F" : 9. }
####################################################################
# dataset object class
class DpDataset():
    # Defines the input and output arrays that will contain the reference data.
    def __init__(self, path, bs, vs, tts):
####### Specific to CH2NH2+ ################################################        
        # read atom types 
        type_file = open(path + "/PES1/type.raw", "r") 
        type_data = type_file.read()
        type_file.close()  
        # read map of at types to numbers 
        type_map_file = open(path + "/PES1/type_map.raw", "r") 
        type_map = type_map_file.read()
        type_map_file.close()  
        type_data = type_data.split("\n")
        type_map = type_map.split("\n")
###########################################################################        
        self.atomtype = [ type_map[int(x)] for x in type_data if x != '' ]
        self.atomAnum = np.array([ atnum_data[at] for at in self.atomtype ])
        print('self.atomtype :')
        print(self.atomtype)
        print('self.atomAnum :')
        print(self.atomAnum)        
        self.nat = len(self.atomtype)
        print("# of atoms:",self.nat)
        self.at_type_to_Anum = {} 
        for it in range(len(self.atomtype)):
            if self.atomAnum[it] not in self.at_type_to_Anum.values():
                self.at_type_to_Anum[self.atomtype[it]] = self.atomAnum[it]     
        self.at_type_to_Anum = dict(sorted(self.at_type_to_Anum.items(), key=lambda item: item[1], reverse=True))
        print('self.at_type_to_Anum :')
        print(self.at_type_to_Anum)
        
        self.atomcounter = Counter(self.atomtype)
        self.atomcounter = dict(sorted(self.atomcounter.items(), key=lambda item: self.at_type_to_Anum[item[0]], reverse=True))
        self.nat_species=len(self.atomcounter)
        print("# of different atomic species:",self.nat_species)
        print('# of each atom :')
        for atom in self.atomcounter:
             print(atom, "->", self.atomcounter[atom])
        self.index = [ np.where(self.atomAnum == self.at_type_to_Anum[at_type])[0] for at_type in self.atomcounter] # list of indexes for each atomtype as ordered in dataset
        print('self.index :')
        print(self.index)
####### Specific to CH2NH2+ ################################################        
        # read reference data 
        self.coord = np.load(path + '/PES1/set.000/coord.npy').reshape(-1, self.nat, 3) # shape is ( # data, # atoms, 3) 
        self.len = self.coord.shape[0] # self.len is # data
        self.bs = bs                   # self.bs is batchsize
        self.pointer = self.len        # pointer will be modified at each get_batch call to pick a new batch each time
        print('# of datapoints:', self.len)        
        # Build dataset, grouping same properties of different states 
        self.energy = np.stack((np.load(path + '/PES1/set.000/energy.npy'), 
                                np.load(path + '/PES2/set.000/energy.npy'), 
                                np.load(path + '/PES3/set.000/energy.npy')),
                               axis=1) # shape is ( # data, # states)
        print('shape of energy:', self.energy.shape)    
        self.force = np.stack((np.load(path + '/PES1/set.000/force.npy').reshape(-1, self.nat, 3) ,
                               np.load(path + '/PES2/set.000/force.npy').reshape(-1, self.nat, 3) ,
                               np.load(path + '/PES3/set.000/force.npy').reshape(-1, self.nat, 3) ),
                              axis=1) # shape is ( # data, # states, # atoms, 3)
        print('shape of force:', self.force.shape)            
        self.nac = np.stack((np.load(path + '/NAC1/set.000/NAC.npy').reshape(-1, self.nat, 3),
                             np.load(path + '/NAC2/set.000/NAC.npy').reshape(-1, self.nat, 3),
                             np.load(path + '/NAC3/set.000/NAC.npy').reshape(-1, self.nat, 3)),
                            axis=1) # shape is ( # data, # nacs, # atoms, 3)
###########################################################################        
        print('shape of nac:', self.nac.shape)        
        self.nst = self.energy.shape[1]
        print('# of states:', self.nst)      
        self.numbnac = ( self.nst * (self.nst - 1) ) // 2
        ## prepare dyad matrix. gamma is temporary, self.gamma is kept
        # note ediff is of shape ( # data, # nacs, 1 ) here 
        ediff = np.array( \
                          [self.energy[:,jstate,None]-self.energy[:,istate,None] \
                           for istate in range(self.nst) for jstate in range(istate+1,self.nst)]).swapaxes(0,1)        
        # nac numerator 'b' of shape ( # data, # nacs, # atoms x 3)
        self.bvec = self.nac.reshape(self.len,self.numbnac,self.nat*3) * ediff
        # gamma is symmetric dyadic of b, shape ( # data, # nacs, # atoms x 3, # atoms x 3)
        gamma = ( self.bvec[:,:,None] * self.bvec[:,:,:,None] ) # sym dyad here
        # use a more convenient shape for Gamma to shuffle atom order
        self.gamma = np.zeros((self.len,self.numbnac,self.nat,self.nat,3,3))
        for i in range(self.len):
            for ic in range(self.numbnac):
                for iat in range(self.nat):
                    for jat in range(self.nat):
                        self.gamma[i,ic,iat,jat] = gamma[i,ic,3*iat:3*iat+3,3*jat:3*jat+3]
        # set in same order as what comes out of NN
        self.gamma = self.gamma[:,:,np.concatenate(self.index)] 
        self.gamma = self.gamma[:,:,:,np.concatenate(self.index)] 
        # then set back shape as ( # data, # nacs, # atoms x 3, # atoms x 3)
        self.gamma = np.array([ [ \
                                    np.block([[ \
                                            self.gamma[i,ic,iat,jat] \
                                        for jat in range(self.nat)] for iat in range(self.nat)])
                                for ic in range(self.numbnac)] for i in range(self.len)])
        # define training, validation and test set properties
        self.bs = bs # batchsize
        ts = self.len - vs - tts   # self.ts is training set size
        self.pointer = { 'Training' : ts, 'Validation' : vs, 'Test' : tts }
#       choose training, validation and test set randomly through index reordering
        if vs > 0 or tts > 0:
            index = np.arange(self.len)
            random_index = np.random.permutation(index)
            v_index = random_index[:vs]     
            t_index = random_index[vs:vs+tts]  
            self.pointer = { 'Training' : ts, 'Validation' : vs, 'Test' : tts }
            tr_index = np.delete(index, np.concatenate((v_index,t_index),axis=None))  # training set indexes
            print('tr_index.shape',tr_index.shape)
            print('len(v_index)',len(v_index))
            print('len(t_index)',len(t_index))
            index = np.concatenate((v_index, t_index, tr_index), axis=0)     # reordered          
            print('len(index)',len(index))
            self.coord[:]  = self.coord[index]
            self.force[:]  = self.force[index]
            self.energy[:] = self.energy[index]
            self.nac[:]    = self.nac[index]            
            self.gamma[:]  = self.gamma[index] 
            self.bvec[:]  = self.bvec[index] 
        # Create ranges for each set
        self.lowidx = { 'Training' : tts+vs, 'Validation' : 0, 'Test' : vs }
        self.upidx = { 'Training' : self.len, 'Validation' : vs, 'Test' : vs+tts }
    # Below are defined the ways to get databatches from datasets   
    def get_batch(self,type_set):
        low = self.lowidx[type_set]
        up  = self.upidx[type_set]
        if self.pointer[type_set] ==  up-low: # Rearrange dataset randomly when you hit the end, and restart from beginning
            index = np.random.permutation(np.arange(low,up))
            self.coord[low:up] = self.coord[index]
            self.force[low:up] = self.force[index]
            self.energy[low:up] = self.energy[index]
            self.nac[low:up] = self.nac[index]      # not formally needed      
            self.gamma[low:up] = self.gamma[index]            
            self.pointer[type_set] = 0
        if self.pointer[type_set] + self.bs <= up-low:  # if you can pick the batch continously without going oob
            start, end = low + self.pointer[type_set], low + self.pointer[type_set] + self.bs
        else:                                   # if you can't, this is the last use of this data ordering
            start, end = up - self.bs, up # make it so that you end the batch on the final entry
        # consequence : the new value of pointer will be up and the next call of get batch will 
        #               randomly shuffle dataset            
        self.pointer[type_set] = end - low # next batch will be picked up from the end of present batch 
        return self.coord[start:end], self.energy[start:end], self.force[start:end], self.gamma[start:end]


==> anc/modules/NNhandler_ch2nh2p_cfa.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the master class handling the deep potential CFA model prediction
####################################################################
import numpy as np
import os, jax
import jax.numpy as jnp
from jax import jit
from typing import Sequence, Callable, Any
import orbax.checkpoint  # save NN
from flax.training import orbax_utils
from  flax.core.frozen_dict import freeze
import functools
from .dpmodel_ch2nh2p_cfa import dpmodel

##############################################################
# The master class is defined here. It handles calls to the NN 
class deepml():
    # On initialization, get the deep potential model and parameters
    def __init__(self, mdir='/tmp/flax_ckpt/orbax/single_save'):
        # Get NN parameters and hyperparameters
        orbax_checkpointer = orbax.checkpoint.PyTreeCheckpointer()
        saved_NN_params =  orbax_checkpointer.restore(mdir)
        # Initialize NN with hyperparameters
        self.NNmodel = dpmodel(**saved_NN_params['NNhyperparams'])
        print('model loaded')
        # Save NN parameters as attribute of NN handler
        self.NNvariables = saved_NN_params['NNvariables']
        print('variables loaded')    
        # Get reindexing list for nacs
        self.revindex = np.argsort(np.concatenate(saved_NN_params['NNhyperparams']['index']))
######## Explicit NAC #############################        
    # We define the function to get predictions from the deep NN model
    # note it is defined to handle a single set of inputs.
    def get_energy_antNAC(self, coord, variables):
        xyz,r = self.NNmodel.get_batch_r(coord)
        return self.NNmodel.apply(variables, xyz, r, method=self.NNmodel.prediction)     
    # Then, get gradient of energy and virtual antederivative of NAC numerator from NN model
    def get_e_f_b(self, coord, variables):
        values = self.get_energy_antNAC(coord, variables)
        jacobian = jax.jacrev(self.get_energy_antNAC)(coord, variables)
        return values, jacobian    
    # it is jitted 
    @functools.partial(jit, static_argnums=(0))
    def get_e_f_n(self,coord,variables):
        values, jacobian = self.get_e_f_b(coord, variables)
        numbnac = (self.NNmodel.nst*(self.NNmodel.nst-1))//2     
        E = values[0:self.NNmodel.nst]
        F = - jacobian[0:self.NNmodel.nst]
        BB = jacobian[self.NNmodel.nst:]
        nat = F.shape[1]
        ediff = jnp.array( \
                    [E[istate]-E[jstate] \
                     for jstate in range(self.NNmodel.nst) for istate in range(jstate+1,self.NNmodel.nst)])
        N = ( BB / ediff[...,None,None] )
        return E, F, N
    # Final function to get the data
    def get_data(self,coord):
        E, F, N = self.get_e_f_n(coord, self.NNvariables)               
        return E, F, N
    # Give NN stats for normalization of input/output
    def return_stats(self):
        return self.NNmodel.stats


==> anc/modules/NNhandler_ch2nh2p_dyad.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the master class handling the deep potential dyad model prediction
####################################################################
import numpy as np
import os, jax
import jax.numpy as jnp
from jax import jit
from typing import Sequence, Callable, Any
import orbax.checkpoint  # save NN
from flax.training import orbax_utils
import pickle
import functools
from .dpmodel_ch2nh2p_dyad import dpmodel

##############################################################
# The master class is defined here. It handles calls to the NN 
class deepml():
    # On initialization, unpickle the deep potential model and parameters
    def __init__(self, mdir='/tmp/flax_ckpt/orbax/single_save'):
        # Get NN parameters and hyperparameters
        orbax_checkpointer = orbax.checkpoint.PyTreeCheckpointer()
        saved_NN_params =  orbax_checkpointer.restore(mdir)
        # Initialize NN with hyperparameters
        self.NNmodel = dpmodel(**saved_NN_params['NNhyperparams'])
        print('model loaded')
        # Save parameters as attribute:
        self.NNvariables = saved_NN_params['NNvariables']
        print('variables loaded')    
        # Get reindexing list for nacs
        self.revindex = np.argsort(np.concatenate(saved_NN_params['NNhyperparams']['index']))
######## Explicit NAC #############################        
    # We define the function to get predictions from the deep NN model
    # note it is defined to handle a single set of inputs.
    def get_energy_gamma(self,coord):
        xyz,r = self.NNmodel.get_batch_r(coord)
        rot = self.NNmodel.rot_axes_at(coord)
        return self.NNmodel.apply(self.NNvariables, xyz, r, rot, method=self.NNmodel.prediction)        
    # jitted to be faster
    @functools.partial(jit, static_argnums=(0,))
    def get_e_f_n(self,coord):
        values = self.get_energy_gamma(coord)
        jacobian, aux = jax.jacrev(self.get_energy_gamma,has_aux=True)(coord)
        E, G = values # energy, gamma matrix 
        F = - jacobian # force
        nst = self.NNmodel.nst 
        nat = self.NNmodel.nat 
        numbnac = (nst*(nst-1))//2     
        idx = [ jnp.argmax(jnp.diag(G[ic])) for ic in range(numbnac)]
        BB = jnp.array( [G[ic,:,idx[ic]] / jnp.sqrt(G[ic,idx[ic],idx[ic]]) for ic in range(numbnac)]) 
        ediff = jnp.array( \
                    [E[istate]-E[jstate] \
                     for jstate in range(nst) for istate in range(jstate+1,nst)])
        N = ( BB / ediff[...,None] ).reshape(numbnac,nat,3)
        return E, F, N
    # Final function to get the data
    def get_data(self,coord):
        E, F, N = self.get_e_f_n(coord)               
        return E, F, N[:,self.revindex]



==> anc/modules/NNtrainer_ch2nh2p_cfa.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the master class handling the deep potential CFA model training
####################################################################
import numpy as np
import os, jax
import jax.numpy as jnp
from typing import Sequence, Callable, Any
import functools
from .dpmodel_ch2nh2p_cfa import dpmodel
##############################################################
# The master class is defined here. It handles calls to the NN 
class deepml():
    def __init__(self, NN_params, dataset_infos):
        # NN Hyperparameters:
        embed_widths, fit_widths, axis_neuron, rc = NN_params
        # All dataset-related quantities:
        data, dataset_index, dataset_atomtype = dataset_infos
        coord, energy, force, bvec = data
        # Initialize model architecture:
        self.NNmodel = dpmodel(embed_widths = embed_widths,
                              fit_widths = fit_widths,
                              nst = force.shape[1],
                              nat = len(dataset_atomtype),
                              index = dataset_index,
                              atomtype = dataset_atomtype,
                              rc = rc,
                              axis_neuron=axis_neuron)
        # Get statistics on dataset   
        self.NNmodel.get_stats(coord, energy, bvec)
        print('normalization stats computed')
        # Initialize NN weights                                                                                           
        xyz, r = self.NNmodel.get_batch_r(coord[0])
        RANDOM_SEED = np.random.randint(1000) # rng                
        self.NNvariables = self.NNmodel.init(jax.random.PRNGKey(RANDOM_SEED), xyz, r)
        print('model initialized')
    # We define the function to get predictions from the deep NN model
    # note it is defined to handle a single set of inputs.
    def get_energy_antNAC(self,coord,variables):
        xyz,r = self.NNmodel.get_batch_r(coord)
        return self.NNmodel.apply(variables, xyz, r)        
    # Give NN stats for normalization of input/output
    def return_stats(self):
        return self.NNmodel.stats

    


==> anc/modules/NNtrainer_ch2nh2p_dyad.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the master class handling the deep potential dyad model training
#####################################################################
import numpy as np
import os, jax
import jax.numpy as jnp
from typing import Sequence, Callable, Any
import functools
from .dpmodel_ch2nh2p_dyad import dpmodel


##############################################################
# The master class is defined here. It handles calls to the NN 
class deepml():
    def __init__(self, NN_params, dataset_infos):
        # NN Hyperparameters:
        embed_widths, fit_widths, axis_neuron, rc = NN_params
        # All dataset-related quantities:
        data, dataset_index, dataset_atomtype = dataset_infos
        coord, energy, force, gamma = data
        # Initialize model architecture:
        self.NNmodel = dpmodel(embed_widths = embed_widths,
                              fit_widths = fit_widths,
                              nst = force.shape[1],
                              nat = len(dataset_atomtype),
                              index = dataset_index,
                              atomtype = dataset_atomtype,
                              rc = rc,
                              axis_neuron=axis_neuron)
        # Get statistics on dataset   
        self.NNmodel.get_stats(coord, energy, gamma)
        print('normalization stats computed')
        # Initialize NN weights                                                                                           
        xyz, r = self.NNmodel.get_batch_r(coord[0])
        rot = self.NNmodel.rot_axes_at(coord[0])
        RANDOM_SEED = np.random.randint(1000) # rng                
        self.NNvariables = self.NNmodel.init(jax.random.PRNGKey(RANDOM_SEED), xyz, r, rot)
        print('model initialized')
    # We define the function to get predictions from the deep NN model
    # note it is defined to handle a single set of inputs.
    def get_energy_gamma(self,coord,variables):
        xyz,r = self.NNmodel.get_batch_r(coord)
        rot = self.NNmodel.rot_axes_at(coord)
        return self.NNmodel.apply(variables, xyz, r, rot)        
    # Give NN stats for normalization of input/output
    def return_stats(self):
        return self.NNmodel.stats

    


==> anc/modules/dpmodel_ch2nh2p_cfa.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the CFA model NN class
############################################################
############################################################
from typing import Sequence, Callable, Any
import jax
from jax import vmap
import numpy as np
import jax.numpy as jnp
import flax.linen as nn

############################################################
############################################################
# The NN model will be built from this block of definitions
class dpmodel(nn.Module):
    embed_widths : Sequence[int]           # Distinct widths for
    fit_widths   : Sequence[int]           # embedding and fitting NNs
    rc           : Sequence                # Cutoff radii
    index        : Sequence[Sequence[int]] # Indexes of coordinates/forces for each atom type.
    atomtype     : Sequence[int]           # list of atom type for all atoms (identified by integer numbers)
    nst          : int                     # Total number of states. 
    nat          : int                     # Total number of atoms. 
    axis_neuron  : int                     # Size of the subset of embedding matrix to feed to fitting NN
    stats        : Any = None              # Statistical properties of the input dataset for normalization. Will be computed with get_stats
    def setup(self):    # Setup one embedding NN per bond type (order matters, so nat^2) and one fitting NN per atom species
        self.s_embed  = tuple([tuple([self.s_embedding_net(self.embed_widths) for j in range(len(self.index))]) for i in range(len(self.index))])
        self.fitPES = tuple([tuple([self.fitting_net(self.fit_widths) for j in range(self.nst)]) for i in range(len(self.index))])
        # Learn NACs as derivatives of virtual field: NN defs
        self.n_embed  = tuple([tuple([self.s_embedding_net(self.embed_widths) for j in range(len(self.index))]) for i in range(len(self.index))])
        self.numbnac = ( self.nst * (self.nst-1) ) // 2 # number of nac couplings to learn
        self.fitNAC = tuple([tuple([self.fitting_net(self.fit_widths) for j in range(self.numbnac)]) for i in range(len(self.index))])
         # indexes used to find bonds corresponding to each NN
        self.ix = [ [np.ix_(self.index[i],self.index[j]) for j in range(len(self.index))] for i in range(len(self.index))]
    def get_batch_r(self,coord):
        xyz = coord[:,None] - coord[None,:]
        xyz = xyz + 1e-15
        r = jnp.linalg.norm(xyz, axis=2) # (M, M)
        r = r * (r <= self.rc[1])
        return xyz, r
    # get s(r)~1/r 
    def se_r_multiple(self,r):
        rs, rc = self.rc
        ret = jnp.where((r < rs) * (r > 1e-14), 1 / (r+1e-15), jnp.zeros(r.shape))
        t = (r - rs) / (rc - rs)
        ret = jnp.where(r >= rs, 1/(r+1e-15) * (t**3 * (-6*t**2 + 15*t - 10) + 1), ret)
        return ret           
        # get stats for normalization 
    def get_stats(self, coord, energy, bvec):
        self.stats = {}
        xyz, r = vmap(self.get_batch_r, in_axes=(0))(coord)
        sr = self.se_r_multiple(r.reshape(-1, 1)).reshape(r.shape)
        c = sr.size/((sr>1e-14).sum())
        self.stats['xyz'] = {}
        self.stats['xyz']['std'] = [ \
                    (((xyz[:,self.index[i]] / (r[:,self.index[i],:,None] + 1e-15) \
                       * sr[:,self.index[i],:,None])**2).mean()*c)**0.5 \
                    for i in range(len(self.index)) ]
        self.stats['xyz']['A'] = [ sr[:,self.index[i]].mean()*c for i in range(len(self.index)) ]
        self.stats['xyz']['D'] = [ ((( \
                    (sr[:,self.index[i]] - self.stats['xyz']['A'][i])\
                        *(sr[:,self.index[i]]>1e-14)) ** 2).mean()*c)**0.5 \
                    for i in range(len(self.index)) ]
        self.stats['E'] = {}
        self.stats['E']['std'] = [ \
                    ((energy[:,i]**2).mean())**0.5 \
                    for i in range(self.nst) ]
        self.stats['E']['A'] = [ energy[:,i].mean() for i in range(self.nst) ]
        self.stats['E']['D'] = [ ((( energy[:,i] - self.stats['E']['A'][i]) ** 2).mean())**0.5 \
                    for i in range(self.nst) ]
        self.stats['BB'] = {}
        self.stats['BB']['std'] = [ ((bvec[:,i]**2).mean())**0.5 for i in range(bvec.shape[1]) ]
############################################################
    def __call__(self, xyz, r): # Run input through the model, training mode
        # Generalized distance matrices
        sr = self.se_r_multiple(r.reshape(-1, 1)).reshape(r.shape)
        ### Energies 
#       Embedding NN (2-body)
        Eii = [ [ (self.s_embed[i][j](((sr[self.ix[i][j]]-self.stats['xyz']['A'][i])/self.stats['xyz']['D'][i]).reshape(-1, 1))).reshape(sr[self.ix[i][j]].shape + (-1,)) \
               for j in range(len(self.index)) ] for i in range(len(self.index))]
        # concatenation
        Ei = [ \
            jnp.concatenate([Eii[i][l] / self.nat for l in range(len(self.index))] , axis=1) \
            for i in range(len(self.index))]
        # Generalized coordinate matrices
        Ri = [ \
            jnp.concatenate([sr[self.index[i],:, None], \
            xyz[self.index[i]] / (r[self.index[i],:,None] + 1e-15) \
            * sr[self.index[i],:,None]], axis=-1)/self.stats['xyz']['std'][i] for i in range(len(self.index))]
        # Half descriptor
        Ti = [ Ri[i].transpose(0, 2, 1) @ Ei[i] for i in range(len(self.index)) ]
        # For other half, only a subset of output from embedding is used to reduce the size and complexity of the overall NN
        Ti_sub = [ Ti[i][:,:,:self.axis_neuron] for i in range(len(self.index)) ]
        # features are assembled: 
        feati = [ (Ti[i].transpose(0, 2, 1) @ Ti_sub[i]).reshape(Ti[i].shape[0], -1) for i in range(len(self.index)) ]
        # Now, the list of atom-wise features is fed into the list of fitting layers.
        fitPES = [[self.fitPES[i][j](feati[i]).reshape(-1) for j in range(self.nst)] for i in range(len(self.index))]
        # energy is the sum of atom-wise contributions
        energy = jnp.array([sum([fitPES[i][j].sum() for i in range(len(self.index))]) for j in range(self.nst)])        
        # now for NACs                            
        Enii = [ [ (self.n_embed[i][j](((sr[self.ix[i][j]]-self.stats['xyz']['A'][i])/self.stats['xyz']['D'][i]).reshape(-1, 1))).reshape(sr[self.ix[i][j]].shape + (-1,)) \
               for j in range(len(self.index)) ] for i in range(len(self.index))]
        Eni = [ \
            jnp.concatenate([Enii[i][l] / self.nat for l in range(len(self.index))] , axis=1) \
            for i in range(len(self.index))]
        Tni = [ Ri[i].transpose(0, 2, 1) @ Eni[i] for i in range(len(self.index)) ]
        Tni_sub = [ Tni[i][:,:,:self.axis_neuron] for i in range(len(self.index)) ] # only a subset of output from embedding is used here                                                 
        featni = [ (Tni[i].transpose(0, 2, 1) @ Tni_sub[i]).reshape(Tni[i].shape[0], -1) for i in range(len(self.index)) ]
        # Get NACs numerator (atomwise) 
        fitNAC = [[self.fitNAC[i][j](featni[i]).reshape(-1) for j in range(self.numbnac)] for i in range(len(self.index))]
        # Sum atomic contributions
        antNAC = jnp.array([sum([fitNAC[i][j].sum() for i in range(len(self.index))]) for j in range(self.numbnac)])
        # Concatenate everything
        vectoutput = jnp.concatenate((energy, antNAC), axis=None)
        return vectoutput
############################################################    
    def prediction(self, xyz, r): # Run input through the model, prediction mode
        # Generalized distance matrices
        sr = self.se_r_multiple(r.reshape(-1, 1)).reshape(r.shape)
        ### Energies 
#       Embedding NN (2-body)
        Eii = [ [ (self.s_embed[i][j](((sr[self.ix[i][j]]-self.stats['xyz']['A'][i])/self.stats['xyz']['D'][i]).reshape(-1, 1))).reshape(sr[self.ix[i][j]].shape + (-1,)) \
               for j in range(len(self.index)) ] for i in range(len(self.index))]
        # concatenation
        Ei = [ \
            jnp.concatenate([Eii[i][l] / self.nat for l in range(len(self.index))] , axis=1) \
            for i in range(len(self.index))]
        # Generalized coordinate matrices
        Ri = [ \
            jnp.concatenate([sr[self.index[i],:, None], \
            xyz[self.index[i]] / (r[self.index[i],:,None] + 1e-15) \
            * sr[self.index[i],:,None]], axis=-1)/self.stats['xyz']['std'][i] for i in range(len(self.index))]
        # Half descriptor
        Ti = [ Ri[i].transpose(0, 2, 1) @ Ei[i] for i in range(len(self.index)) ]
        # For other half, only a subset of output from embedding is used to reduce the size and complexity of the overall NN
        Ti_sub = [ Ti[i][:,:,:self.axis_neuron] for i in range(len(self.index)) ]
        # features are assembled: 
        feati = [ (Ti[i].transpose(0, 2, 1) @ Ti_sub[i]).reshape(Ti[i].shape[0], -1) for i in range(len(self.index)) ]
        # Now, the list of atom-wise features is fed into the list of fitting layers.
        fitPES = [[self.fitPES[i][j](feati[i]).reshape(-1) for j in range(self.nst)] for i in range(len(self.index))]
        # energy is the sum of atom-wise contributions
        energy = jnp.array([ sum([fitPES[i][j].sum() for i in range(len(self.index))])*4*self.stats['E']['D'][j]+self.stats['E']['A'][j] for j in range(self.nst)])        
        # now for NACs                            
        Enii = [ [ (self.n_embed[i][j](((sr[self.ix[i][j]]-self.stats['xyz']['A'][i])/self.stats['xyz']['D'][i]).reshape(-1, 1))).reshape(sr[self.ix[i][j]].shape + (-1,)) \
               for j in range(len(self.index)) ] for i in range(len(self.index))]
        Eni = [ \
            jnp.concatenate([Enii[i][l] / self.nat for l in range(len(self.index))] , axis=1) \
            for i in range(len(self.index))]
        Tni = [ Ri[i].transpose(0, 2, 1) @ Eni[i] for i in range(len(self.index)) ]
        Tni_sub = [ Tni[i][:,:,:self.axis_neuron] for i in range(len(self.index)) ] # only a subset of output from embedding is used here                                                 
        featni = [ (Tni[i].transpose(0, 2, 1) @ Tni_sub[i]).reshape(Tni[i].shape[0], -1) for i in range(len(self.index)) ]
        # Get NACs numerator (atomwise) 
        fitNAC = [[self.fitNAC[i][j](featni[i]).reshape(-1) for j in range(self.numbnac)] for i in range(len(self.index))]
        # Sum atomic contributions
        antNAC = jnp.array([sum([fitNAC[i][j].sum() for i in range(len(self.index))])*4*self.stats['BB']['std'][j] for j in range(self.numbnac)])
        # Concatenate everything
        vectoutput = jnp.concatenate((energy, antNAC), axis=None)
        return vectoutput
############################################################
############################################################   
    # Define neural network building blocks
    class s_embedding_net(nn.Module): # embedding NN
        widths: Sequence[int]     # Sequence gives the number of neurons per layer, its length gives the depth of the NN
        dt_init: Callable = lambda k, s: 0.1 + jax.random.normal(k, s) * 0.001 
        def setup(self):
            precision = jnp.float32 
            kernel_init = jax.nn.initializers.variance_scaling(1., "fan_avg", "normal") 
            bias_init = nn.initializers.zeros
            self.dt = {i:self.param('dt%d'%i, self.dt_init, (1,self.widths[i])) 
                        for i in range(1,len(self.widths)) if self.widths[i] == self.widths[i-1]}
            self.dense = [nn.Dense(self.widths[i],kernel_init=kernel_init, bias_init=bias_init,
                            param_dtype=precision) for i in range(1,len(self.widths))] 
        def __call__(self, x): 
            for i in range(1, len(self.widths)):
                x_prev = x 
                x = self.dense[i-1](x) 
                x = nn.tanh(x) 
                if self.widths[i] == self.widths[i-1]:
                    x = x_prev * self.dt[i] + x      
            return x        
############################################################   
    class fitting_net(nn.Module): # predictor NN
        widths: Sequence[int]     # Sequence gives the number of neurons per layer, its length gives the depth of the NN

        dt_init: Callable = lambda k, s: 0.1 + jax.random.normal(k, s) * 0.001 
        def setup(self): 
            precision = jnp.float32 
            kernel_init = jax.nn.initializers.variance_scaling(1., "fan_avg", "normal") 
            bias_init = nn.initializers.zeros
            self.dt = {i:self.param('dt%d'%i, self.dt_init, (1,self.widths[i])) 
                        for i in range(1,len(self.widths)) if self.widths[i] == self.widths[i-1]}
            self.dense = [nn.Dense(self.widths[i],kernel_init=kernel_init, bias_init=bias_init,
                            param_dtype=precision) for i in range(1,len(self.widths))]
            self.final = nn.Dense(1,kernel_init=kernel_init, bias_init=bias_init, param_dtype=precision) # Final layer is one neuron
        def __call__(self, x): 
            for i in range(1, len(self.widths)):
                x_prev = x 
                x = self.dense[i-1](x) 
                x = nn.tanh(x) 
                if self.widths[i] == self.widths[i-1]:
                    x = x_prev * self.dt[i] + x       
            x = self.final(x)               
            return x       


==> anc/modules/dpmodel_ch2nh2p_dyad.py <==
# Provided as Supplementary Material of 
# "Exciting DeePMD: Learning excited state energies, forces, and non-adiabatic couplings"
# Lucien Dupuy, Neepa T. Maitra
#
# Module defining the dyad model NN class
############################################################
############################################################
from typing import Sequence, Callable, Any
import jax
from jax import vmap
import numpy as np
import jax.numpy as jnp
import flax.linen as nn

############################################################
############################################################
# The NN model will be built from this block of definitions
class dpmodel(nn.Module):
    embed_widths : Sequence[int]           # Distinct widths for
    fit_widths   : Sequence[int]           # embedding and fitting NNs
    rc           : Sequence                # Cutoff radii
    index        : Sequence[Sequence[int]] # Indexes of coordinates/forces for each atom type.
    atomtype     : Sequence[int]           # list of atom type for all atoms (identified by integer numbers)
    nst          : int                     # Total number of states. 
    nat          : int                     # Total number of atoms. 
    axis_neuron  : int                     # Size of the subset of embedding matrix to feed to fitting NN
    stats        : Any = None              # Statistical properties of the input dataset for normalization. Will be computed with get_stats
    def setup(self):    # Setup one embedding NN per bond type (order matters, so nat^2) and one fitting NN per atom species
        self.oidx = list(self.atomtype[np.argsort(self.atomtype)]) # list of atom type reordered in ascending order 
        self.revindex =  np.argsort(np.concatenate(self.index)) # how to go back to original ordering of atoms in coordinate vector
        self.s_embed  = tuple([tuple([self.s_embedding_net(self.embed_widths) for j in range(len(self.index))]) for i in range(len(self.index))])
        self.t_embed  = tuple([tuple([self.t_embedding_net(self.embed_widths) for j in range(len(self.index))]) for i in range(len(self.index))])
        self.fitPES = tuple([tuple([self.fitting_net(self.fit_widths) for j in range(self.nst)]) for i in range(len(self.index))])
        self.numbnac = ( self.nst * (self.nst-1) ) // 2 # number of nac couplings to learn
        # for each coupling, number of different fitting nets to use to learn gamma (see below)
        # rationale is: separate gamma in 3x3 blocks that will be learned by one fitting NN
        # if block built from same-atom components of NAC -> specific net for each atomic species learning only upper triangular block
        self.tri_idx = (jnp.array([0, 0, 0, 1, 1, 2]),jnp.array([0, 1, 2, 1, 2, 2]))
        self.fit_dG  = tuple([tuple([self.fitting_net_dG(self.fit_widths) for j in range(self.numbnac)]) for i in range(len(self.index))]) # diag
        # if block built from two atom components of NAC  -> specific net for each couple of atomic species learning full block
        self.fit_odG = tuple([self.fitting_net_odG(self.fit_widths) for k in range(self.numbnac) for j in range(len(self.index)) for i in range(len(self.index))]) # off-diagonal        
        # indexes used to find bonds corresponding to each NN
        self.ix = [ [np.ix_(self.index[i],self.index[j]) for j in range(len(self.index))] for i in range(len(self.index))]
    def get_batch_r(self,coord):
        xyz = coord[:,None] - coord[None,:]
        xyz = xyz + 1e-15
        r = jnp.linalg.norm(xyz, axis=2) # (M, M)
        r = r * (r <= self.rc[1])
        return xyz, r
    # get s(r)~1/r 
    def se_r_multiple(self,r):
        rs, rc = self.rc
        ret = jnp.where((r < rs) * (r > 1e-14), 1 / (r+1e-15), jnp.zeros(r.shape))
        t = (r - rs) / (rc - rs)
        ret = jnp.where(r >= rs, 1/(r+1e-15) * (t**3 * (-6*t**2 + 15*t - 10) + 1), ret)
        return ret           
    # build symmetric block from upped triangular part
    def sym3(self,vec):
        uptri = jnp.zeros((3,3))
        uptri = uptri.at[self.tri_idx].set(vec[0])
        return uptri.T+uptri - jnp.diag(jnp.diag(uptri))    
    # build local frames and rotation matrices 
    def rot_axes_at(self,coord):
        rot = jnp.zeros((self.nat,3,3))
        ez = (coord[1]-coord[0]) / jnp.linalg.norm(coord[1]-coord[0])
        ey = jnp.cross(ez,(coord[2]-coord[0]))
        ey = ey / jnp.linalg.norm(ey)
        ex = jnp.cross(ey,ez)
        rot = rot.at[0].set(jnp.stack((ex,ey,ez)).T)
        rot = rot.at[1].set(jnp.stack((ex,ey,ez)).T)
        for i in range(self.nat-2):
            ey = jnp.cross(ez,(coord[2+i]-coord[0])) 
            ey = ey / jnp.linalg.norm(ey)
            ex = jnp.cross(ey,ez)
            rot = rot.at[2+i].set(jnp.stack((ex,ey,ez)).T)
        rot_ordered = rot[np.concatenate(self.index)]
        return rot_ordered
    
    def simple_compute_index(self,iiat,jjat,n):
        nat_type = len(self.index)
        iat = self.oidx[iiat]
        jat = self.oidx[jjat]
        res = n*nat_type**2 +jat*nat_type +iat
        return res        

    
        # get stats for normalization 
    def get_stats(self, coord, energy, gamma):
        self.stats = {}
        xyz, r = vmap(self.get_batch_r, in_axes=(0))(coord) # automatic vectorization to get distance matrices for a batch of data
        sr = self.se_r_multiple(r.reshape(-1, 1)).reshape(r.shape)
        c = sr.size/((sr>1e-14).sum())
        self.stats['xyz'] = {}
        self.stats['xyz']['std'] = [ \
                    (((xyz[:,self.index[i]] / (r[:,self.index[i],:,None] + 1e-15) \
                       * sr[:,self.index[i],:,None])**2).mean()*c)**0.5 \
                    for i in range(len(self.index)) ]
        self.stats['xyz']['A'] = [ sr[:,self.index[i]].mean()*c for i in range(len(self.index)) ]
        self.stats['xyz']['D'] = [ ((( \
                    (sr[:,self.index[i]] - self.stats['xyz']['A'][i])\
                        *(sr[:,self.index[i]]>1e-14)) ** 2).mean()*c)**0.5 \
                    for i in range(len(self.index)) ]
        self.stats['E'] = {}
        self.stats['E']['std'] = [ \
                    ((energy[:,i]**2).mean())**0.5 \
                    for i in range(self.nst) ]
        self.stats['E']['A'] = [ energy[:,i].mean() for i in range(self.nst) ]
        self.stats['E']['D'] = [ ((( energy[:,i] - self.stats['E']['A'][i]) ** 2).mean())**0.5 \
                    for i in range(self.nst) ]
        self.stats['G'] = {}
        self.stats['G']['std'] = [ \
                    ((gamma[:,i]**2).mean())**0.5 \
                    for i in range(gamma.shape[1]) ]
############################################################
    def __call__(self, xyz, r, rot): # Run input through the model, training mode
        # Generalized distance matrices
        sr = self.se_r_multiple(r.reshape(-1, 1)).reshape(r.shape)
        ### Energies 
#       Embedding NN (2-body)
        Eii = [ [ (self.s_embed[i][j](((sr[self.ix[i][j]]-self.stats['xyz']['A'][i])/self.stats['xyz']['D'][i]).reshape(-1, 1))).reshape(sr[self.ix[i][j]].shape + (-1,)) \
               for j in range(len(self.index)) ] for i in range(len(self.index))]
        # concatenation
        Ei = [ \
            jnp.concatenate([Eii[i][l] / self.nat for l in range(len(self.index))] , axis=1) \
            for i in range(len(self.index))]
        # Generalized coordinate matrices       
        Ri = [ \
            jnp.concatenate([sr[self.index[i],:, None], \
            xyz[self.index[i]] / (r[self.index[i],:,None] + 1e-15) \
            * sr[self.index[i],:,None]], axis=-1)/self.stats['xyz']['std'][i] for i in range(len(self.index))]
        # Half descriptor
        Ti = [ Ri[i].transpose(0, 2, 1) @ Ei[i] for i in range(len(self.index)) ]
        # For other half, only a subset of output from embedding is used to reduce the size and complexity of the overall NN
        Ti_sub = [ Ti[i][:,:,:self.axis_neuron] for i in range(len(self.index)) ] 
        # features are assembled: 
        feati = [ (Ti[i].transpose(0, 2, 1) @ Ti_sub[i]).reshape(Ti[i].shape[0], -1) for i in range(len(self.index)) ]
        # Now, the list of atom-wise features is fed into the list of fitting layers.
        fitPES = [[self.fitPES[i][j](feati[i]).reshape(-1) for j in range(self.nst)] for i in range(len(self.index))]
        # energy is the sum of atom-wise contributions
        energy = jnp.array([sum([fitPES[i][j].sum() for i in range(len(self.index))]) for j in range(self.nst)])        

        ### Dyad 
        # as Gamma is symmetric, we only compute the upper triangular part
        # We can divide Gamma in 3x3 blocks containing tensor product of xyz components of b for two atoms
        # The two atoms can be the same -> block on the diagonal of gamma (only the upper triangular block are needed there )
        # Two different kinds of fitting NN are used for diagonal and off-diagonal blocks respectively,
        # this has both to do with the output they deliver (respectively upper triangular part or full 3x3 block )
        # and the fact that off-diagonal blocks should be fed features of the two different atoms they correspond to.
        # For same atom types, same NN weights and biases.

        # Building descriptor
        RRTi = jnp.concatenate([ Ri[i] @ Ri[i].transpose(0, 2, 1) for i in range(len(self.index)) ],axis=0)
        # Embedding NN
        Gtt = [ [ [ (self.t_embed[i][j](((RRTi[l])[self.ix[i][j]]).reshape(-1, 1))).reshape(sr[self.ix[i][j]].shape + (-1,)) \
               for j in range(len(self.index)) ] for i in range(len(self.index))] for l in range(self.nat)]
        Gt = [[ \
            jnp.concatenate([Gtt[iat][i][l] / self.nat for l in range(len(self.index))] , axis=1) \
            for i in range(len(self.index))]  for iat in range(self.nat)] 
        Gi = jnp.array([ \
            jnp.concatenate([Gt[iat][l] / self.nat for l in range(len(self.index))] , axis=0) for iat in range(self.nat)] )
        rRci = jnp.concatenate( [ xyz[self.index[i]] / (r[self.index[i],:,None] + 1e-15) \
            * sr[self.index[i],:,None] /self.stats['xyz']['std'][i] for i in range(len(self.index))]  ,axis=0)
        # Rotation of descriptor features using local frames 
        Rci = jnp.array([jnp.array([ rot[iat].T @ rRci[iat,jat] for jat in range(self.nat)]) for iat in range(self.nat)])
        cfeat = jnp.array([ jnp.array([ Rci[iat].T @ Gi[iat,:,:,m] @ Rci[iat] for m in range(Gi.shape[-1]) ]) for iat in range(self.nat) ]) # size (# atom, embedding NN output width, 3, 3)
        # Notice it is NOT necessarily ordering atoms as in the dataset -> here they are ordered by atom type
        # This means we will have to reorder NACs when using the NN for predicting
        # At the training stage, it is more efficient to simply put the reference Gamma matrix in the same representation as the NN uses
        # see in dataset initialization
        # diagonal blocks : use atom type-specific prediction NN fed with atom-wise descriptor
        diagG = jnp.array([ \
                    jnp.block([ [ \
                        ( rot[iat] @ self.sym3(self.fit_dG[self.oidx[iat]][n](cfeat[iat].flatten())) @ rot[iat].T ) \
                        if iat==jat else jnp.zeros((3,3)) for jat in range(self.nat)] for iat in range(self.nat)]) \
                    for n in range(self.numbnac)])
        # off-diagonal blocks : use atom type pair-specific NN fed with atom-wise descriptor of the two atoms combined
        odiagG = jnp.array([ \
                    jnp.block([ [ \
                        (rot[iat] @ self.fit_odG[self.simple_compute_index(iat,jat,n)] (jnp.concatenate((cfeat[iat],cfeat[jat]),axis=None)).reshape(3,3) @ rot[jat].T ) \
                        if jat>iat else jnp.zeros((3,3)) for jat in range(self.nat)] for iat in range(self.nat)]) \
                    for n in range(self.numbnac)])
        # Build Gamma from diagonal and off-diagonal components
        G = ( diagG + odiagG.transpose(0, 2, 1) + odiagG )
        # return energies and dyads
        return energy, G    
    
############################################################
    def prediction(self, xyz, r, rot): # Run input through the model, prediction mode
        # Generalized distance matrices
        sr = self.se_r_multiple(r.reshape(-1, 1)).reshape(r.shape)
        ### Energies 
#       Embedding NN (2-body)
        Eii = [ [ (self.s_embed[i][j](((sr[self.ix[i][j]]-self.stats['xyz']['A'][i])/self.stats['xyz']['D'][i]).reshape(-1, 1))).reshape(sr[self.ix[i][j]].shape + (-1,)) \
               for j in range(len(self.index)) ] for i in range(len(self.index))]
        # concatenation
        Ei = [ \
            jnp.concatenate([Eii[i][l] / self.nat for l in range(len(self.index))] , axis=1) \
            for i in range(len(self.index))]
        # Generalized coordinate matrices       
        Ri = [ \
            jnp.concatenate([sr[self.index[i],:, None], \
            xyz[self.index[i]] / (r[self.index[i],:,None] + 1e-15) \
            * sr[self.index[i],:,None]], axis=-1)/self.stats['xyz']['std'][i] for i in range(len(self.index))]
        # Half descriptor
        Ti = [ Ri[i].transpose(0, 2, 1) @ Ei[i] for i in range(len(self.index)) ]
        # For other half, only a subset of output from embedding is used to reduce the size and complexity of the overall NN
        Ti_sub = [ Ti[i][:,:,:self.axis_neuron] for i in range(len(self.index)) ] 
        # features are assembled: 
        feati = [ (Ti[i].transpose(0, 2, 1) @ Ti_sub[i]).reshape(Ti[i].shape[0], -1) for i in range(len(self.index)) ]
        # Now, the list of atom-wise features is fed into the list of fitting layers.
        fitPES = [[self.fitPES[i][j](feati[i]).reshape(-1) for j in range(self.nst)] for i in range(len(self.index))]
        # energy is the sum of atom-wise contributions - renormalization of output (prediction mode)
        energy = jnp.array([ sum([fitPES[i][j].sum() for i in range(len(self.index))])*4*self.stats['E']['D'][j]+self.stats['E']['A'][j] for j in range(self.nst)])        

        ### Dyad 
        # as Gamma is symmetric, we only compute the upper triangular part
        # We can divide Gamma in 3x3 blocks containing tensor product of xyz components of b for two atoms
        # The two atoms can be the same -> block on the diagonal of gamma (only the upper triangular block are needed there )
        # Two different kinds of fitting NN are used for diagonal and off-diagonal blocks respectively,
        # this has both to do with the output they deliver (respectively upper triangular part or full 3x3 block )
        # and the fact that off-diagonal blocks should be fed features of the two different atoms they correspond to.
        # For same atom types, same NN weights and biases.

        # Building descriptor
        RRTi = jnp.concatenate([ Ri[i] @ Ri[i].transpose(0, 2, 1) for i in range(len(self.index)) ],axis=0)
        # Embedding NN
        Gtt = [ [ [ (self.t_embed[i][j](((RRTi[l])[self.ix[i][j]]).reshape(-1, 1))).reshape(sr[self.ix[i][j]].shape + (-1,)) \
               for j in range(len(self.index)) ] for i in range(len(self.index))] for l in range(self.nat)]
        Gt = [[ \
            jnp.concatenate([Gtt[iat][i][l] / self.nat for l in range(len(self.index))] , axis=1) \
            for i in range(len(self.index))]  for iat in range(self.nat)] 
        Gi = jnp.array([ \
            jnp.concatenate([Gt[iat][l] / self.nat for l in range(len(self.index))] , axis=0) for iat in range(self.nat)] )
        rRci = jnp.concatenate( [ xyz[self.index[i]] / (r[self.index[i],:,None] + 1e-15) \
            * sr[self.index[i],:,None] /self.stats['xyz']['std'][i] for i in range(len(self.index))]  ,axis=0)
        # Rotation of descriptor features using local frames 
        Rci = jnp.array([jnp.array([ rot[iat].T @ rRci[iat,jat] for jat in range(self.nat)]) for iat in range(self.nat)])
        cfeat = jnp.array([ jnp.array([ Rci[iat].T @ Gi[iat,:,:,m] @ Rci[iat] for m in range(Gi.shape[-1]) ]) for iat in range(self.nat) ]) # size (# atom, embedding NN output width, 3, 3)
        # Notice it is NOT necessarily ordering atoms as in the dataset -> here they are ordered by atom type
        # This means we will have to reorder NACs when using the NN for predicting
        # At the training stage, it is more efficient to simply put the reference Gamma matrix in the same representation as the NN uses
        # see in dataset initialization
        # diagonal blocks : use atom type-specific prediction NN fed with atom-wise descriptor
        # - renormalization of output (prediction mode)
        diagG = jnp.array([ \
                    jnp.block([ [ \
                        ( rot[iat] @ self.sym3(self.fit_dG[self.oidx[iat]][n](cfeat[iat].flatten())) @ rot[iat].T )*4*self.stats['G']['std'][n] \
                        if iat==jat else jnp.zeros((3,3)) for jat in range(self.nat)] for iat in range(self.nat)]) \
                    for n in range(self.numbnac)])
        # off-diagonal blocks : use atom type pair-specific NN fed with atom-wise descriptor of the two atoms combined
        # - renormalization of output (prediction mode)
        odiagG = jnp.array([ \
                    jnp.block([ [ \
                        (rot[iat] @ self.fit_odG[self.simple_compute_index(iat,jat,n)](jnp.concatenate((cfeat[iat],cfeat[jat]),axis=None)).reshape(3,3) @ rot[jat].T )*4*self.stats['G']['std'][n] \
                        if jat>iat else jnp.zeros((3,3)) for jat in range(self.nat)] for iat in range(self.nat)]) \
                    for n in range(self.numbnac)])
        # Build Gamma from diagonal and off-diagonal components
        G = ( diagG + odiagG.transpose(0, 2, 1) + odiagG )
        # return renormalized energies and dyad (prediction mode)
        return energy, G    

############################################################
############################################################
    # Define neural network building blocks
    class s_embedding_net(nn.Module): # embedding NN for energies
        widths: Sequence[int]     # Sequence gives the number of neurons per layer, its length gives the depth of the NN
        dt_init: Callable = lambda k, s: 0.1 + jax.random.normal(k, s) * 0.001 # initializer for resnet_dt
        def setup(self): 
            precision = jnp.float32 
            kernel_init = jax.nn.initializers.variance_scaling(1., "fan_avg", "normal") 
            bias_init = nn.initializers.zeros
            self.dt = {i:self.param('dt%d'%i, self.dt_init, (1,self.widths[i])) 
                        for i in range(1,len(self.widths)) if self.widths[i] == self.widths[i-1]}
            self.dense = [nn.Dense(self.widths[i],kernel_init=kernel_init, bias_init=bias_init,
                            param_dtype=precision) for i in range(1,len(self.widths))] 
        def __call__(self, x): 
            for i in range(1, len(self.widths)): 
                x_prev = x 
                x = self.dense[i-1](x) 
                x = nn.tanh(x) 
                if self.widths[i] == self.widths[i-1]: 
                    x = x_prev * self.dt[i] + x       
            return x
############################################################
    class t_embedding_net(nn.Module): # embedding NN for dyads
        widths: Sequence[int]       # Sequence gives the number of neurons per layer, its length gives the depth of the NN
        @nn.compact    
        def __call__(self, x):
            precision = jnp.float32 
            kernel_init = jax.nn.initializers.variance_scaling(0.5, "fan_avg", "normal") 
            bias_init = nn.initializers.zeros
            for i in range(1, len(self.widths)): 
                x_prev = x 
                x = nn.Dense(self.widths[i], kernel_init=kernel_init,bias_init=bias_init,param_dtype=precision)(x) 
                x = nn.tanh(x) 
                if self.widths[i] == self.widths[i-1]: 
                    x = x_prev + x
                elif self.widths[i] == self.widths[i-1]*2: 
                    x = jnp.concatenate([x_prev, x_prev], axis=1) + x
            return x            
############################################################
    class fitting_net(nn.Module): # Energy prediction NN
        widths: Sequence[int]     # Sequence gives the number of neurons per layer, its length gives the depth of the NN
        dt_init: Callable = lambda k, s: 0.1 + jax.random.normal(k, s) * 0.001 
        def setup(self): 
            precision = jnp.float32 
            kernel_init = jax.nn.initializers.variance_scaling(1., "fan_avg", "normal") 
            bias_init = nn.initializers.zeros
            self.dt = {i:self.param('dt%d'%i, self.dt_init, (1,self.widths[i])) 
                        for i in range(1,len(self.widths)) if self.widths[i] == self.widths[i-1]}
            self.dense = [nn.Dense(self.widths[i],kernel_init=kernel_init, bias_init=bias_init,
                            param_dtype=precision) for i in range(1,len(self.widths))] 
            self.final = nn.Dense(1,kernel_init=kernel_init, bias_init=bias_init, param_dtype=precision) # Final layer is one neuron
        def __call__(self, x): 
            for i in range(1, len(self.widths)): 
                x_prev = x 
                x = self.dense[i-1](x) 
                x = nn.tanh(x) 
                if self.widths[i] == self.widths[i-1]:
                    x = x_prev * self.dt[i] + x  
            x = self.final(x)        
            return x       
############################################################
    class fitting_net_dG(nn.Module): # This will be used to learn NACs -> diagonal block of Gamma
        widths: Sequence[int]     # Sequence gives the number of neurons per layer, its length gives the depth of the NN
        # Here, setup and call are made separately.
        dt_init: Callable = lambda k, s: 0.1 + jax.random.normal(k, s) * 0.001 
        def setup(self): 
            precision = jnp.float32 
            kernel_init = jax.nn.initializers.variance_scaling(0.5, "fan_avg", "normal") 
            bias_init = jax.nn.initializers.normal(stddev=1)
            self.dt = {i:self.param('dt%d'%i, self.dt_init, (1,self.widths[i])) 
                       for i in range(1,len(self.widths)) if self.widths[i] == self.widths[i-1]}
            self.dense = [nn.Dense(self.widths[i], kernel_init=kernel_init, param_dtype=precision)                      
                          for i in range(1,len(self.widths))] 
            self.final = nn.Dense(6,kernel_init=kernel_init, bias_init=bias_init, param_dtype=precision) # Final layer is 6 numbers: upper triangular 3x3 block      
        def __call__(self, x):
            for i in range(1, len(self.widths)):
                x_prev = x 
                x = self.dense[i-1](x) 
                x = nn.tanh(x) 
                if self.widths[i] == self.widths[i-1]:
                    x = x_prev * self.dt[i] + x   
            x = self.final(x)               
            return x 
############################################################
    class fitting_net_odG(nn.Module): # This will be used to learn NACs -> off-diagonal block of Gamma
        widths: Sequence[int]     # Sequence gives the number of neurons per layer, its length gives the depth of the NN
        # Here, setup and call are made separately.
        dt_init: Callable = lambda k, s: 0.1 + jax.random.normal(k, s) * 0.001 
        def setup(self): 
            precision = jnp.float32
            kernel_init = jax.nn.initializers.variance_scaling(0.5, "fan_avg", "normal") 
            bias_init = jax.nn.initializers.normal(stddev=1)
            self.dt = {i:self.param('dt%d'%i, self.dt_init, (1,self.widths[i])) 
                       for i in range(1,len(self.widths)) if self.widths[i] == self.widths[i-1]}
            self.dense = [nn.Dense(self.widths[i], kernel_init=kernel_init, param_dtype=precision)                      
                          for i in range(1,len(self.widths))]
            self.final = nn.Dense(9,kernel_init=kernel_init, bias_init=bias_init, param_dtype=precision) # Final layer is 9 numbers: 3x3 block
        def __call__(self, x):
            for i in range(1, len(self.widths)): 
                x_prev = x 
                x = self.dense[i-1](x) 
                x = nn.tanh(x) 
                if self.widths[i] == self.widths[i-1]:
                    x = x_prev * self.dt[i] + x
            x = self.final(x) 
            return x


==> anc/refdata/NAC1/type.raw <==
0
1
2
2
2
2


==> anc/refdata/NAC1/type_map.raw <==
C
N
H


==> anc/refdata/NAC2/type.raw <==
0
1
2
2
2
2


==> anc/refdata/NAC2/type_map.raw <==
C
N
H


==> anc/refdata/NAC3/type.raw <==
0
1
2
2
2
2


==> anc/refdata/NAC3/type_map.raw <==
C
N
H


==> anc/refdata/PES1/type.raw <==
0
1
2
2
2
2


==> anc/refdata/PES1/type_map.raw <==
C
N
H


==> anc/refdata/PES2/type.raw <==
0
1
2
2
2
2


==> anc/refdata/PES2/type_map.raw <==
C
N
H


==> anc/refdata/PES3/type.raw <==
0
1
2
2
2
2


==> anc/refdata/PES3/type_map.raw <==
C
N
H


==> anc/refdata2/NAC1/type.raw <==
0
1
2
2
2
2


==> anc/refdata2/NAC1/type_map.raw <==
C
O
H


==> anc/refdata2/NAC2/type.raw <==
0
1
2
2
2
2


==> anc/refdata2/NAC2/type_map.raw <==
C
O
H


==> anc/refdata2/NAC3/type.raw <==
0
1
2
2
2
2


==> anc/refdata2/NAC3/type_map.raw <==
C
O
H


==> anc/refdata2/PES1/type.raw <==
0
1
2
2
2
2


==> anc/refdata2/PES1/type_map.raw <==
C
O
H


==> anc/refdata2/PES2/type.raw <==
0
1
2
2
2
2


==> anc/refdata2/PES2/type_map.raw <==
C
O
H


==> anc/refdata2/PES3/type.raw <==
0
1
2
2
2
2


==> anc/refdata2/PES3/type_map.raw <==
C
O
H

